Superconformal symmetry in a class of Schellekens theories

In 2023, Moore and Singh used the theory of orbifold vertex operator algebras to explicitly construct an $\mathcal{N} = 1$ supercurrent in the Beauty and the Beast module of Dixon, Ginsparg, and Harvey. Using their techniques, we show that $\mathcal{N} = 1$ superconformal symmetry exists in all VOAs constructed as spin lifts of canonical $\mathbb{Z}_2$ orbifolds of Niemeier lattice VOAs.

==> anc/Niemeier_SCSLs.txt <==
< 24A1
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  1  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 0  0  1  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  0  0  0  0)
    ( 0  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  0  0 -1)
    ( 1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0 -1)
    ( 1  0  0  0  0  0  0  0 -1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0  0)
    ( 0  0  1  1  0  1 -1  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0)
    ( 0  0  1  1  0  1 -1  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0)
    ( 1  1  0  0 -1  0  1  0  0  0  0  0  0  0  1  0 -1  0  0  0  0  0  0  0)
    ( 1 -1  1  0  1  0  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1  0  1  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  0 -1  0  0  0  0  0  0  0  0  0  0  1  1 -1  0  0  0 -1  0  0  0  0)
    ( 0  1 -1  1 -1  0  1  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  1 -1 -1 -1  0  1  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  1  0  0  0  0  1  0  0  0  0  0  0  1  0 -1 -1  0 -1  0  0  0  0  0)
    ( 0  1 -1 -1  0  0  0  0  1  0  0  0  0 -1  0  0  0  0  0  1  0  0 -1  0)
    ( 0  1  0  0  0 -1  0 -1  0  0  0 -1  0  0  0  0  0  0  0  0  1 -1  1  0)
    ( 1  1  1  0  0  0  0  0  0  1  0  0  0  0  0  1  0  0  0  1  0 -1  1  0)
    ( 1  0 -1  0  0  0  0  0 -1  1  0  0  0  0  0 -1  0  1  0  1 -1  0  0  0)
    ( 1 -1  1  0  1  1 -1  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0  1  0)
    ( 0  1 -1  1  0  0  0  0  0 -1  0  0  0  0  1  0  0  1  0 -1  1  0  1  0)
    Inner Product Matrix:
    [ 2  0  0  0  0  0  0  0  0  1  1  1  1  1  1  1  1  1  0  0  0  0  0  0]
    [ 0  2  0  0  0  0  0  0  0  1  0  0  1  1 -1 -1  0  0  1  0  0  1  1  0]
    [ 0  0  2  0  0  0  0  0  0  1 -1 -1 -1  0 -1  0 -1  0  0  0  0 -1 -1  1]
    [ 0  0  0  2  0  0  0  0  0  0 -1  1  0  0  1  1  0  1 -1 -1  0  0 -1 -1]
    [ 0  0  0  0  2  0  0  0  0  0  0  1  1  1  0  0  0  0  0  1  0  1  1  1]
    [ 0  0  0  0  0  2  0  0  0  0 -1  0  1  1 -1  1  1  0  1  1  1  0 -1  1]
    [ 0  0  0  0  0  0  2  0  0 -1  0  0  0 -1  1  0  1 -1 -1  0  1 -1  0 -1]
    [ 0  0  0  0  0  0  0  2  0  0  1  0  0  1  0  0 -1 -1 -1  0 -1 -1 -1  0]
    [ 0  0  0  0  0  0  0  0  2 -1  0  1 -1  0  0  1  1  1 -1 -1 -1  1  0 -1]
    [ 1  1  1  0  0  0 -1  0 -1  4  1  0  1  2 -1 -1 -1  0  2  0 -1  0  0  2]
    [ 1  0 -1 -1  0 -1  0  1  0  1  4  1  1  1  1 -1  0 -1  0 -1 -2  0  1  0]
    [ 1  0 -1  1  1  0  0  0  1  0  1  4  1  1  1  2  2  2 -1 -1 -1  2  0 -1]
    [ 1  1 -1  0  1  1  0  0 -1  1  1  1  4  2  0  0  1  0  2  1  1  1  1  1]
    [ 1  1  0  0  1  1 -1  1  0  2  1  1  2  4 -1  0  0  0  1  1 -1  1  0  2]
    [ 1 -1 -1  1  0 -1  1  0  0 -1  1  1  0 -1  4  1  1  0 -2 -1  0 -1  0 -2]
    [ 1 -1  0  1  0  1  0  0  1 -1 -1  2  0  0  1  4  2  2 -1  0  1  0 -2 -1]
    [ 1  0 -1  0  0  1  1 -1  1 -1  0  2  1  0  1  2  4  1  0  0  1  1  0 -1]
    [ 1  0  0  1  0  0 -1 -1  1  0 -1  2  0  0  0  2  1  4  0 -1  0  2  0 -1]
    [ 0  1  0 -1  0  1 -1 -1 -1  2  0 -1  2  1 -2 -1  0  0  4  1  1  1  1  2]
    [ 0  0  0 -1  1  1  0  0 -1  0 -1 -1  1  1 -1  0  0 -1  1  4  2  0  1  2]
    [ 0  0  0  0  0  1  1 -1 -1 -1 -2 -1  1 -1  0  1  1  0  1  2  4 -1  0  0]
    [ 0  1 -1  0  1  0 -1 -1  1  0  0  2  1  1 -1  0  1  2  1  0 -1  4  2  0]
    [ 0  1 -1 -1  1 -1  0 -1  0  0  1  0  1  0  0 -2  0  0  1  1  0  2  4  0]
    [ 0  0  1 -1  1  1 -1  0 -1  2  0 -1  1  2 -2 -1 -1 -1  2  2  0  0  0  4]
>,
< 12A2
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  0  1  0  0  1  0  0  0  0  0  0  0  1  0  0  0  1  0  0  0  0  0  0)
    ( 1  0  1  0  0 -1  0  0  0  0  0  0  0  1  0  0  0  1  0  0  0  0  0  0)
    ( 1  0  1  0  0 -1  0  0  0  0  0  0  0  1  0  0  0 -1  0  0  0  0  0  0)
    ( 0  1  1  1  0  0  1  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0)
    ( 0  1  1 -1  0  0  1  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0)
    ( 0  1  1 -1  0  0 -1  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0)
    ( 0  1  0  0  1  0  0  0  0  0  0  1  1  0  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  1  0  0  0  0 -1  0  0 -1  0  0  0 -1  0  1  0  0  0)
    ( 1  0  0  1  0  0  0  0  1  0  0  0  0  1  1  0  0  0  0  0  0  0  0  1)
    ( 1  0  0  1  0  0  0  0  1  0  0  0  0  1 -1  0  0  0  0  0  0  0  0  1)
    ( 1  0  0  1  0  0  0  0 -1  0  0  0  0  1  1  0  0  0  0  0  0  0  0  1)
    ( 1  0  0  1  0  0  0  0  0  0  0  0 -1  0  0  0  0 -1  1  0  0  0  0  1)
    ( 0  1  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  0  0  0  0  0  1  0 -1)
    ( 0  1  0  0  0  0  0  0  0  0  0 -1  0 -1  0 -1  0  0  0  0  0  1  0 -1)
    ( 0  0  0  0  0  1  0  0  0  1  0 -1  0  0  0 -1  1  0  0  0  0  0  0 -1)
    ( 1 -1  0  1  0  1  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0 -1 -1)
    ( 1  0  1  1  0  0  0  0  0  1  0  1  1  0  0  0  0  0  0  1  0  0  0  0)
    ( 1  0  1  0  0 -1  0  0 -1  0  0  0  1  0  1  0  0  0  1  0  0  0  0  0)
    ( 0  1 -1  0  0  1 -1  1  1  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0)
    ( 1  1  0  0  0  1 -1  0  0  0  0  0  1  0  0  0  1  0  0  1  0  0  0 -1)
    ( 1  1  1  0  0 -1  1  0  0  0  1  0  0  0  0  0 -1  0  0  0  1  0  0  1)
    Inner Product Matrix:
    [ 2  0  0  0  0  0  0  0  0  1  1  1  1  1  1  1  1  0  0  0  0  0  0  0]
    [ 0  2  0  0  0  0  0  0  0  1  1  1  1 -1  0  0  0  1  1  1  1  1  1  1]
    [ 0  0  2  0  0  0  0  0  0  1  0  0  0 -1  0 -1 -1  1  1 -1 -1  0  1  0]
    [ 0  0  0  2  0  0  0  0  0  0  1 -1  1 -1  1 -1  0  1 -1  1  0 -1 -1  0]
    [ 0  0  0  0  2  0  0  0  0  0  1  0  0  0 -1 -1  1  0 -1 -1 -1 -1  0  1]
    [ 0  0  0  0  0  2  1  0  0 -1  0  0  1  1 -1  1  1 -1 -1 -1  1 -1 -1 -1]
    [ 0  0  0  0  0  1  2  0  0 -1  0  0  1  1 -1  0  0  0 -1 -1  1 -1 -1  0]
    [ 0  0  0  0  0  0  0  2 -1  1 -1 -1  1  0  1 -1 -1 -1  0  0  1  1 -1  1]
    [ 0  0  0  0  0  0  0 -1  2 -1  0  1 -1  0  0  1  1  1  0  0 -1 -1  0 -1]
    [ 1  1  1  0  0 -1 -1  1 -1  4  1  1  1 -1  2 -1 -1  1  2  1  0  2  1  1]
    [ 1  1  0  1  1  0  0 -1  0  1  4  1  1  0  0  0  2  1  0  1  0 -1  1  0]
    [ 1  1  0 -1  0  0  0 -1  1  1  1  4  0  0  0  2  1  1  1  0  0  1  1 -1]
    [ 1  1  0  1  0  1  1  1 -1  1  1  0  4  0  1  0  0  0 -1  0  2  0 -1  1]
    [ 1 -1 -1 -1  0  1  1  0  0 -1  0  0  0  4 -1  2  2 -2 -1 -1  1 -1 -1 -1]
    [ 1  0  0  1 -1 -1 -1  1  0  2  0  0  1 -1  4  0 -1  1  1  2  0  1 -1  0]
    [ 1  0 -1 -1 -1  1  0 -1  1 -1  0  2  0  2  0  4  2 -1  0  0  1  0  0 -2]
    [ 1  0 -1  0  1  1  0 -1  1 -1  2  1  0  2 -1  2  4 -1 -1  0  0 -2  0 -1]
    [ 0  1  1  1  0 -1  0 -1  1  1  1  1  0 -2  1 -1 -1  4  1  1 -1  0  1  1]
    [ 0  1  1 -1 -1 -1 -1  0  0  2  0  1 -1 -1  1  0 -1  1  4  1  0  2  2  0]
    [ 0  1 -1  1 -1 -1 -1  0  0  1  1  0  0 -1  2  0  0  1  1  4  1  1  0  0]
    [ 0  1 -1  0 -1  1  1  1 -1  0  0  0  2  1  0  1  0 -1  0  1  4  1 -1  0]
    [ 0  1  0 -1 -1 -1 -1  1 -1  2 -1  1  0 -1  1  0 -2  0  2  1  1  4  1  1]
    [ 0  1  1 -1  0 -1 -1 -1  0  1  1  1 -1 -1 -1  0  0  1  2  0 -1  1  4  1]
    [ 0  1  0  0  1 -1  0  1 -1  1  0 -1  1 -1  0 -2 -1  1  0  0  0  1  1  4]
>,
< 8A3
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  1  0  0  0  1  0  0  0 -1  0  0  0  0  0 -1  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  1  0  1  0  0  0  0  1  0  1  0  0  0  0  0  0  0  0  0  0  0  0  1)
    ( 0  0  1  1  0  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0  0  0 -1)
    ( 0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  0 -1  0  0  0  0  0  0 -1)
    ( 0  0  1  0  0  1  0  0  0  0  0  0  0  0  0  0  0  1  0  0  1 -1  0  0)
    ( 0  0  1  0  0 -1  1  0  1  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0)
    ( 0  0  1  0  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0)
    ( 0  0  1  0  0 -1 -1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0)
    ( 1  1  0  0 -1  0  0  0  0  1  0  0  0  0  0  0 -1  0  0  0  0  0  1  0)
    ( 1 -1  0 -1  0  0  0  0  1  0  0  1  0  0  0  0 -1  0  0  0  0  0  0  0)
    ( 1 -1  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0 -1  0  0  0  0  0  0  0)
    ( 1  0  0  0 -1 -1  0  0  0  1  0  0  0  0  0  0  0  0  0 -1  0  0  0  1)
    ( 1 -1  0 -1  0 -1  0  0  0  0  1  0  1  0  0  0  0  1  0  0  0  0  0  0)
    ( 0  1  1  1  0  1  0  0  0  0  0  0  0  1  0  0  0  0  0  1  0  0 -1  0)
    ( 0  1  1 -1 -1  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0 -1)
    ( 0  1 -1 -1 -1  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0 -1)
    ( 0  1  0  0 -1  1  0  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0 -1  0  0)
    ( 1 -1  1  0  1 -1  0  0  1  1  0  0  0  0  0  0 -1  0  1  0  0  0  0  0)
    Inner Product Matrix:
    [ 2  1 -1  0  0  0  0  0  0  0  0  0  0  0  1  0  0  1  1  1  1  0  0  0]
    [ 1  2 -1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  1  1  1  1  0  0  0]
    [-1 -1  2  0  0  0  0  0  0  0  0  0  0  1 -1  1  1 -1 -1 -1 -1  0  0  0]
    [ 0  0  0  2  0  0  0  0  0  0  0  0  0  0 -1 -1  0  1 -1  0  0  1  1  0]
    [ 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  1]
    [ 0  0  0  0  0  2  0  0  0  0  0  0  0  1  0  0 -1 -1  1  1  1 -1 -1 -1]
    [ 0  0  0  0  0  0  2  0  0  0  0  0  0  0  1  0  0  1  0  1 -1  0  0  1]
    [ 0  0  0  0  0  0  0  2 -1  0  0  0  0  1 -1  0  0  0  0  0  1 -1 -1 -1]
    [ 0  0  0  0  0  0  0 -1  2 -1  0  0  0 -1  1  1  1  0 -1  1 -1  1  1  1]
    [ 0  0  0  0  0  0  0  0 -1  2  0  0  0  1  0 -1 -1  0  1 -1  0 -1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  2  1 -1 -1  1 -1 -1 -1  1 -1  1 -1 -1  1]
    [ 0  0  0  0  0  0  0  0  0  0  1  2  0 -1  1  0 -1 -1  0  0  1 -1 -1  1]
    [ 0  0  0  0  0  0  0  0  0  0 -1  0  2  1  0  0  0  1 -1  1  0  0  0  0]
    [ 0 -1  1  0  0  1  0  1 -1  1 -1 -1  1  4 -1  0  0  0  0  0  0 -1 -1 -2]
    [ 1  0 -1 -1  0  0  1 -1  1  0  1  1  0 -1  4  0 -1  0  1  1  0 -1 -1  2]
    [ 0  0  1 -1  0  0  0  0  1 -1 -1  0  0  0  0  4  2 -1 -1  1 -1  0  0  0]
    [ 0  0  1  0 -1 -1  0  0  1 -1 -1 -1  0  0 -1  2  4  1 -2  0 -2  2  2  0]
    [ 1  1 -1  1  0 -1  1  0  0  0 -1 -1  1  0  0 -1  1  4 -1  1 -1  2  2  1]
    [ 1  1 -1 -1  0  1  0  0 -1  1  1  0 -1  0  1 -1 -2 -1  4  0  2 -2 -2 -1]
    [ 1  1 -1  0  0  1  1  0  1 -1 -1  0  1  0  1  1  0  1  0  4  0  0  0  0]
    [ 1  1 -1  0  0  1 -1  1 -1  0  1  1  0  0  0 -1 -2 -1  2  0  4 -2 -2 -1]
    [ 0  0  0  1  0 -1  0 -1  1 -1 -1 -1  0 -1 -1  0  2  2 -2  0 -2  4  3  1]
    [ 0  0  0  1  0 -1  0 -1  1 -1 -1 -1  0 -1 -1  0  2  2 -2  0 -2  3  4  1]
    [ 0  0  0  0  1 -1  1 -1  1 -1  1  1  0 -2  2  0  0  1 -1  0 -1  1  1  4]
>,
< 6A4
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  1  0  0  0  1  1  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  1  0  0  0  1 -1  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  1  0  0  0 -1  1  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0  1  0  0  0 -1  0)
    ( 1  1  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  1  1  0  0  0)
    ( 1  1  0  0  0  0  0  0  0  1  0  0  0  0  0 -1  0  0  0  0  1  0  0  0)
    ( 1  1  0  0  0  0  0  0  0  1  0  0  0  0  0 -1  0  0  0  0 -1  0  0  0)
    ( 1  1  1  0  0  0  0  0  0  1  0  0  0  0  0  0  0  1 -1  0  0  0  0  0)
    ( 1  1  1  0  0  0  0  0  0  1  0  0  0  0  0  0  0 -1 -1  0  0  0  0  0)
    ( 1  1  1  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  1 -1  0  0  0  0  0)
    ( 1  1  0  0  1  0  0  0  0  1  1  0  0  0  0  0  0  0  0  0  0  1  0  0)
    ( 1  1  0  0 -1  0  0  0  0  1  1  0  0  0  0  0  0  0  0  0  0  1  0  0)
    ( 1  1  0  0  0  0  0  0 -1  0  0  0  0  0  0 -1  0  0  1  0  0  0  0 -1)
    ( 0  1 -1  0  0  1  0  0  0  1 -1  0  0  0  1  0  0  0  0  0  0  0  0  0)
    ( 0  1 -1  0  0  1  0  0  0 -1  1  0  0  0  1  0  0  0  0  0  0  0  0  0)
    ( 0  1  0  0 -1  1  0  1  0  0  0  0  0  0  0  0  1  0  0  0 -1  0  0  0)
    ( 0  1  0  0 -1  1  0 -1  0  0  0  0  0  0  0  0  1  0  0  0  1  0  0  0)
    ( 0  0  0  1  0  0  0  0  0  0  0  1 -1  0  0 -1  0  0  1  0  0  1  0  0)
    ( 1  1  1 -1  0  0 -1  0 -1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  1  1  0  0  1  0  0  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0  1)
    ( 1  1 -1  0  0  0  0  0  0  0  0 -1  0 -1 -1  0  0  0  1  0  1  0  0  0)
    Inner Product Matrix:
    [ 2  1  1  0  0  0  0  0  0  0  0  1  1  1  1  1  1  1  1  1  1  1  0  0]
    [ 1  2  1  0  0  0  0  0  0  0  0  0  0  0  1  1  1  1  1  1  1  1  0  0]
    [ 1  1  2  0  0  0  0  0  0  0  0  1  1  1  1  1  1  1  1  1  1  1  0  0]
    [ 0  0  0  2  0  0  0  0  0  0  0  1  0  0  1  1  1 -1 -1  0  0  0  1  1]
    [ 0  0  0  0  2  0  0  0  0  0  0 -1  0  0  1  0  0  0  0  1 -1 -1  1  1]
    [ 0  0  0  0  0  2  1  0  0  0  0  0  0  0  1 -1 -1  1 -1 -1 -1 -1 -1 -1]
    [ 0  0  0  0  0  1  2  0  0  0  0  0 -1 -1  1 -1 -1  1 -1 -1 -1 -1 -1 -1]
    [ 0  0  0  0  0  0  0  2  1  0  1  1 -1 -1  0  1  1  1  1 -1 -1  1  1  1]
    [ 0  0  0  0  0  0  0  1  2  0  0  1 -1 -1  0  1  1  1  1 -1 -1  0  1  1]
    [ 0  0  0  0  0  0  0  0  0  2  1  1  1  1 -1  0  0  1 -1  1  1  1  1  1]
    [ 0  0  0  0  0  0  0  1  0  1  2  1  0  0 -1  0  0  1  0  0  0  1  1  1]
    [ 1  0  1  1 -1  0  0  1  1  1  1  4  1  1  0  2  2  1  0  0  1  2  1  1]
    [ 1  0  1  0  0  0 -1 -1 -1  1  0  1  4  3  0  0  0  0  0  2  2  1  0  0]
    [ 1  0  1  0  0  0 -1 -1 -1  1  0  1  3  4  0  0  0  0  0  2  2  1  0  0]
    [ 1  1  1  1  1  1  1  0  0 -1 -1  0  0  0  4  1  1  0  0  0 -1 -1  0  0]
    [ 1  1  1  1  0 -1 -1  1  1  0  0  2  0  0  1  4  3  0  1  1  1  2  2  2]
    [ 1  1  1  1  0 -1 -1  1  1  0  0  2  0  0  1  3  4  0  1  1  1  2  2  2]
    [ 1  1  1 -1  0  1  1  1  1  1  1  1  0  0  0  0  0  4  1  0  0  1  0  0]
    [ 1  1  1 -1  0 -1 -1  1  1 -1  0  0  0  0  0  1  1  1  4  0  0  1  0  0]
    [ 1  1  1  0  1 -1 -1 -1 -1  1  0  0  2  2  0  1  1  0  0  4  2  1  1  1]
    [ 1  1  1  0 -1 -1 -1 -1 -1  1  0  1  2  2 -1  1  1  0  0  2  4  2  0  0]
    [ 1  1  1  0 -1 -1 -1  1  0  1  1  2  1  1 -1  2  2  1  1  1  2  4  1  1]
    [ 0  0  0  1  1 -1 -1  1  1  1  1  1  0  0  0  2  2  0  0  1  0  1  4  3]
    [ 0  0  0  1  1 -1 -1  1  1  1  1  1  0  0  0  2  2  0  0  1  0  1  3  4]
>,
< 6D4
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  1  0  0  0  0  1  0  0  0 -1  0  0  0  0  1  0  0  0  0  0  1  0)
    ( 0  0  0  0  0  1  0  0 -1  0  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0)
    ( 0  0  0  0  0  0  1  0 -1  0 -1  0 -1 -1  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  1  0  0  0  0  1  0  0  0  0  1  0  0  0  0  0  0  0 -1  0  0  0)
    ( 1  1  1  0  0  0  0 -1  0  0  0  0  1  0  0  0  0  0  0  0  1  0  0  0)
    ( 1  1  1  0  0  0  0 -1  0  0  0  0  1  0  0  0  0  0  0  0 -1  0  0  0)
    ( 0  1  1 -1  0 -1  0  0  0 -1  0  0  0 -1  0  0  0  0  0  0  0  0  0  0)
    ( 0  1  0 -1  0  0  0  1  0  1  0  0  0  0  1  0  0  0  0  0  0  0 -1  0)
    ( 0  1  0 -1  0  0  0 -1  0 -1  0  0  0  0  1  0  0  0  0  0  0  0 -1  0)
    ( 0  1  0  0  1  0  0  0  0  0  0  1  1 -1  0  0  0 -1  0  0  0  0  0  0)
    ( 0  1  0  0 -1  0  0  0  0  0  0 -1  1 -1  0  0  0 -1  0  0  0  0  0  0)
    ( 0  0  0  1 -1  0  0  0 -1  0 -1  0  0  0 -1  0  0  0  0  0 -1  0  0  0)
    ( 1  1  1  0 -1  0  0  0  0  0  0 -1  0  0  0  0  0  0  1  0  0  0 -1  0)
    ( 1  1 -1  0  1  0  0  0  0  0  0 -1  0  0  0  0  0  0 -1  0  0  0 -1  0)
    ( 1  1  0 -1  1  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 0  0  1  1  1  1  0  0 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  1)
    ( 0  0  1  1 -1 -1  0 -1  1  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0)
    ( 0  0  1 -1  1  1  0  1 -1  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0)
    ( 1  0  0  1 -1  0  0  0  1  1  0  1  1  0  0  0  0  0  0 -1  0  0  0  0)
    Inner Product Matrix:
    [ 2  0  1  0  0  0  0  0  0  0  0  0  0 -1  0 -1  1  1  1  1  1  1  1  0]
    [ 0  2  1  0  0  0  0  0  0  0  0  0  0 -1 -1 -1  0  1  1  0  0 -1 -1  0]
    [ 1  1  2  0  0  0  0  0  0  0  0  0  0 -1 -1 -1  1  1  1  1  1  0  0  0]
    [ 0  0  0  2  1  1  0  0  0  0  0  0  0 -1  1 -1  1 -1 -1  1 -1  1  0  1]
    [ 0  0  0  1  2  1  0  0  0  0  0  0  0 -1  1  0  1 -1 -1  1 -1  0  0  1]
    [ 0  0  0  1  1  2  0  0  0  0  0  0  0 -1  0  0  1 -1 -1  0  0  1  0  0]
    [ 0  0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  1]
    [ 0  0  0  0  0  0  0  2  0  1  1  0  0 -1  0  1  1  0  0  0  0  1  0 -1]
    [ 0  0  0  0  0  0  0  0  2 -1 -1  0  0  0  1  0 -1 -1 -1  1 -1 -1  1  0]
    [ 0  0  0  0  0  0  0  1 -1  2  1  0  0 -1 -1  0  1  1  1  0  0  1  0  0]
    [ 0  0  0  0  0  0  0  1 -1  1  2  0  0 -1 -1  0  1  1  1 -1  1  1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  2  1  0  0  0  0  1 -1  1 -1  0  1  1]
    [ 0  0  0  0  0  0  0  0  0  0  0  1  2  0  0  0  0  1 -1  1 -1  0  0  0]
    [-1 -1 -1 -1 -1 -1  0 -1  0 -1 -1  0  0  4  0  1 -1 -1 -1 -1  0 -1  0  0]
    [ 0 -1 -1  1  1  0  0  0  1 -1 -1  0  0  0  4  1 -1 -2 -2  1 -2  0  1  1]
    [-1 -1 -1 -1  0  0  0  1  0  0  0  0  0  1  1  4 -1 -1 -1 -1  0  0  0 -1]
    [ 1  0  1  1  1  1  0  1 -1  1  1  0  0 -1 -1 -1  4  0  0  1  1  2  0  0]
    [ 1  1  1 -1 -1 -1  0  0 -1  1  1  1  1 -1 -2 -1  0  4  2  0  1  0  0  0]
    [ 1  1  1 -1 -1 -1  0  0 -1  1  1 -1 -1 -1 -2 -1  0  2  4 -1  2  0 -1 -1]
    [ 1  0  1  1  1  0  0  0  1  0 -1  1  1 -1  1 -1  1  0 -1  4 -2  0  2  2]
    [ 1  0  1 -1 -1  0  0  0 -1  0  1 -1 -1  0 -2  0  1  1  2 -2  4  1 -1 -2]
    [ 1 -1  0  1  0  1  1  1 -1  1  1  0  0 -1  0  0  2  0  0  0  1  4  1  0]
    [ 1 -1  0  0  0  0  1  0  1  0 -1  1  0  0  1  0  0  0 -1  2 -1  1  4  2]
    [ 0  0  0  1  1  0  1 -1  0  0 -1  1  0  0  1 -1  0  0 -1  2 -2  0  2  4]
>,
< 4A5_D4
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  0  0  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0  1  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  0)
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  0 -1  0  0  0  0  0  0  0  0  0  0 -1 -1  0  0  0  0  0  0  0  0)
    ( 1  1  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  1  1  1  0)
    ( 1  1  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  1  1 -1  0)
    ( 1  1  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0 -1  1  1  0)
    ( 0  1  0  1  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  1)
    ( 0  1  0  1  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  1)
    ( 0  1  0  0 -1 -1  0  1  1  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0)
    ( 0  0  0  1  1  0  0  0  0  0  0  0  1  0 -1  0  0  0 -1  0  0  0  1  0)
    ( 0  0  0  1  0  0  0  1  0  0  0  0 -1  0  0  0  1  0 -1  0  1  0  0  0)
    ( 0  1 -1  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0 -1 -1  1  0  0  1)
    ( 1  1 -1  1  0  1 -1  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0 -1)
    ( 1  1 -1  1  0 -1 -1  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0 -1)
    ( 1 -1  1  0  0  1  0 -1  0  0  0 -1 -1  0  0  0  0  0  0  0 -1  0  0  0)
    ( 1 -1  1  0  0 -1  0 -1  0  0  0 -1  1  0  0  0  0  0  0  0 -1  0  0  0)
    ( 0  1  1 -1 -1  0  0  1  0  0  0  0  0 -1  0  0  0 -1  0  0  1  0  0  0)
    ( 0  1 -1  1 -1  0  0  1  0  0  0  0  0  1  0  0  0  1  0  0  1  0  0  0)
    ( 0  1 -1  0  0  0  0  0  1  1  0  0  1  0  0  0  0  0  1  0  1  0  0  1)
    Inner Product Matrix:
    [ 2 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0  1  1 -1  0  1  0  0  0  0]
    [-1  2 -1  0  0  0  0  0  0  0  0  0  1 -1  1 -1 -1  1  1 -1  0  0  0  0]
    [ 0 -1  2  0  0  0  0  0  0  0  0  0  0  1 -1  0  1 -1 -1  0  0  0  0  0]
    [ 0  0  0  2  0  0  0  0  0  0  0  0  0  1  1  1 -1  0  1 -1  1  1  1  1]
    [ 0  0  0  0  2  0  0  0  0  0  0  0  0  1  0  1  1 -1  1  1  0  1  1  1]
    [ 0  0  0  0  0  2  0  0  0  0  0  0  0 -1 -1  0  0  1 -1 -1 -1 -1 -1 -1]
    [ 0  0  0  0  0  0  2  0  0  0  0  0 -1  0  0  0  0  0  0  1 -1  0  0  0]
    [ 0  0  0  0  0  0  0  2 -1 -1 -1  0  1  0  0  1  1  1 -1 -1 -1 -1 -1 -1]
    [ 0  0  0  0  0  0  0 -1  2  1  1 -1  0  0  1  0  0 -1  1  1  0  0  1  1]
    [ 0  0  0  0  0  0  0 -1  1  2  1  0 -1  0  0 -1 -1 -1  1  1  1  0  0  0]
    [ 0  0  0  0  0  0  0 -1  1  1  2  0 -1  0  1 -1 -1 -1  1  1  1  1  1  1]
    [ 0  0  0  0  0  0  0  0 -1  0  0  2 -1  0 -1 -1 -1  1  0  0  1  1 -1 -1]
    [-1  1  0  0  0  0 -1  1  0 -1 -1 -1  4  0  1  1  1  1  0 -2 -1 -1  0  0]
    [ 1 -1  1  1  1 -1  0  0  0  0  0  0  0  4  1  2  1 -2  1  1  1  2  1  2]
    [ 0  1 -1  1  0 -1  0  0  1  0  1 -1  1  1  4  1 -1 -1  2  0  1  1  2  2]
    [ 1 -1  0  1  1  0  0  1  0 -1 -1 -1  1  2  1  4  2 -1  0  0 -1  0  1  1]
    [ 1 -1  1 -1  1  0  0  1  0 -1 -1 -1  1  1 -1  2  4 -1 -1  1 -2 -1  0  0]
    [-1  1 -1  0 -1  1  0  1 -1 -1 -1  1  1 -2 -1 -1 -1  4 -1 -2 -1 -1 -2 -2]
    [ 0  1 -1  1  1 -1  0 -1  1  1  1  0  0  1  2  0 -1 -1  4  1  2  2  2  2]
    [ 1 -1  0 -1  1 -1  1 -1  1  1  1  0 -2  1  0  0  1 -2  1  4  0  1  1  1]
    [ 0  0  0  1  0 -1 -1 -1  0  1  1  1 -1  1  1 -1 -2 -1  2  0  4  2  1  1]
    [ 0  0  0  1  1 -1  0 -1  0  0  1  1 -1  2  1  0 -1 -1  2  1  2  4  2  2]
    [ 0  0  0  1  1 -1  0 -1  1  0  1 -1  0  1  2  1  0 -2  2  1  1  2  4  3]
    [ 0  0  0  1  1 -1  0 -1  1  0  1 -1  0  2  2  1  0 -2  2  1  1  2  3  4]
>,
< 4A6
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  1  0  0  0  0  0  0  0  0  0  0  1  0  0  0  1  0  1  0  0  0  0)
    ( 0  0  1  0  0  0  0  0  0  0  0  0  0  1  0  0  0  1  0 -1  0  0  0  0)
    ( 0  0  1  0  0  0  0  0  0  0  0  0  0  1  0  0  0 -1  0 -1  0  0  0  0)
    ( 1  0  0  0  0  0  0  1  0  0  0  0  0  1  0  0 -1  0  0  0  0  0  0 -1)
    ( 0  0  1  1  0  0  0  0  0  0  0  0  0  0  0  0  1  0  1  0 -1  0  0  0)
    ( 0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  0  0  0)
    ( 1 -1  0  0  0  0  0  1  0  0  0  0  0  1 -1  0  0  0  0  0  1  0  0  0)
    ( 1 -1  0  0  0  0  0  1  0  0  0  0  0  1 -1  0  0  0  0  0 -1  0  0  0)
    ( 1  0 -1  0  1  0  1  1  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0)
    ( 1  0 -1  0  1  0  1 -1  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0)
    ( 1  0 -1  0 -1  0  1  1  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0)
    ( 0  1 -1  0  0  0  0  0  1  0  0  0  0  0  0  1  0  0  0  0  1  0 -1  0)
    ( 0  1 -1  0  0  0  0  0 -1  0  0  0  0  0  0  1  0  0  0  0  1  0 -1  0)
    ( 0  0  0  0  1 -1  0  0  0  0 -1  0  0  0  0  0 -1 -1  0  0  1  0  0  0)
    ( 1  1  0  1  1 -1  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0 -1  0)
    ( 1  1  0 -1  1 -1  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0 -1  0)
    ( 1  0  1 -1  1  0  0  0  1  0  0  0  1  0  1  0  0  0  0  0  0  0  0  0)
    ( 0  1 -1  1 -1  0  0  0  0  1  0  0  0 -1  0  0  1  0  0  0  0  0  0  0)
    ( 1  1 -1  1  0  0  0  1  0  0  0  0  1  0  0  0  0  0  0  0  1  1  0  0)
    ( 1  0  1  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  0  0 -1)
    ( 1  0  1  0 -1 -1  0  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  0  0 -1)
    Inner Product Matrix:
    [ 2  1  0  0  0  0  0  0  0  0  0  0  0  1  1  1  1  1  0  1  1  1  0  0]
    [ 1  2  1  1 -1  0  0  0  0  0  0  0  0  1  1  1  1  1  1  1  1  1  1  1]
    [ 0  1  2  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  1  1  1  1]
    [ 0  1  1  2 -1  0  0  0  0  0  0  0  0  0  0  1  1  0  1  0  0  0  1  1]
    [ 0 -1 -1 -1  2  0  0  0  0  0  0  0  0 -1 -1 -1 -1 -1  0 -1 -1 -1 -1 -1]
    [ 0  0  0  0  0  2  0  0  0  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1 -1]
    [ 0  0  0  0  0  0  2  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0 -1 -1]
    [ 0  0  0  0  0  0  0  2  1  0  0  0  0  1 -1  0  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  1  2 -1 -1 -1  0  0  0 -1  1  0 -1 -1 -1 -1 -1 -1]
    [ 0  0  0  0  0  0  0  0 -1  2  1  1  1  0 -1  1 -1  1  0  1  1  0  0  0]
    [ 0  0  0  0  0  0  0  0 -1  1  2  1  0  1 -1  1 -1  1  1  1  1  1  1  1]
    [ 0  0  0  0  0  0  0  0 -1  1  1  2  0  1  0  1 -1  0  1  1  1  1  1  1]
    [ 0  0  0  0  0  0  0  0  0  1  0  0  2 -1 -1  0 -1  1 -1  1  1 -1 -1 -1]
    [ 1  1  0  0 -1 -1  0  1  0  0  1  1 -1  4  1  1  1  1  1  1  1  2  2  2]
    [ 1  1  0  0 -1  0 -1 -1  0 -1 -1  0 -1  1  4  0  2  0  0  0  0  1  1  1]
    [ 1  1  0  1 -1  1  1  0 -1  1  1  1  0  1  0  4  1  1  1  1  1  1  0  0]
    [ 1  1  0  1 -1  0  0  0  1 -1 -1 -1 -1  1  2  1  4  0  0 -1 -1  0  0  0]
    [ 1  1  0  0 -1  0  0  0  0  1  1  0  1  1  0  1  0  4 -1  2  2  1  0  0]
    [ 0  1  1  1  0  0  0  0 -1  0  1  1 -1  1  0  1  0 -1  4  0  0  1  2  2]
    [ 1  1  1  0 -1  0  0  0 -1  1  1  1  1  1  0  1 -1  2  0  4  3  2  1  1]
    [ 1  1  1  0 -1  0  0  0 -1  1  1  1  1  1  0  1 -1  2  0  3  4  2  1  1]
    [ 1  1  1  0 -1  0  0  0 -1  0  1  1 -1  2  1  1  0  1  1  2  2  4  2  2]
    [ 0  1  1  1 -1 -1 -1  0 -1  0  1  1 -1  2  1  0  0  0  2  1  1  2  4  3]
    [ 0  1  1  1 -1 -1 -1  0 -1  0  1  1 -1  2  1  0  0  0  2  1  1  2  3  4]
>,
< 2A7_2D5
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  1  0  0  0  0  0  0  1  0  0  0  1  0  0  0 -1  0  0  0  0  0)
    ( 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0 -1  0)
    ( 1  0  0  0 -1  0 -1  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0 -1  0)
    ( 1  0  0  0 -1  0 -1  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0 -1  0)
    ( 1  0  0  0  0  0 -1  0  0  1  0  0  0  0  1  0  0  0  0  0  0  1  0  0)
    ( 0  0  0  0  0  0  1  0  0  1  0  0  0 -1  1  0  0  0  0  0  1  0  0  0)
    ( 0  0  0  0  0  0  1  0  0 -1  0  0  0  1 -1  0  0  0  0  0  1  0  0  0)
    ( 1  1  0  1 -1  0  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  0  0 -1  0  0  0  0  0  0  0 -1  0  1  0  0  0  1  0  0  0  0  0)
    ( 1  1  0  0  0  0  0  0  0 -1  0  0 -1  0  0  0  0  0  0  0  0  1 -1  0)
    ( 1  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  1  0 -1  0  0  1)
    ( 0  1  1  0  0  1  0  0  0  1  0  0  0  0  1 -1  0  0  0  0  0  0  0  0)
    ( 0  1  1  0  0 -1  0  0  0  1  0  0  0  0  1 -1  0  0  0  0  0  0  0  0)
    ( 1 -1  1  1  0  0  0  1  0  0  0 -1  0  0  0  0  0  0 -1  0  0  0  0  0)
    ( 1  0 -1  0 -1  0  0  0  1  0  0  1  0  1  0  0  0  0 -1  0  0  0  0  0)
    ( 0  1  0  1 -1  0  0  0  0  0  0 -1  0  0  0 -1  0  1  1  0  0  0  0  0)
    ( 0  1  0 -1  1  0  0  0  0  0  0  1  0  0  0  1  0  1  1  0  0  0  0  0)
    ( 0  0  1 -1  1  0  0  0  0  0  0  1  1  0  0  1  1  0  0  0  0  0 -1  0)
    ( 1  1  0  1  1  0  0 -1  0  0  0  0  0  0  0 -1  0  0  0 -1 -1  0 -1  0)
    Inner Product Matrix:
    [ 2 -1  0  0  0  0  0  0  0  0  0  0  1  0  1 -1  0  0  0  0  0  0  1  1]
    [-1  2 -1  0  0  0  0  0  0  0  0  0 -1 -1 -1  1  1  1  1  1  1  1 -1 -1]
    [ 0 -1  2  0  0  0  0  0  0  0  0  0  1  0  0 -1 -1 -1 -1 -1 -1 -1  0  0]
    [ 0  0  0  2  1  1 -1  0  0  0  0  0  1 -1  1  1  1  1 -1  0  0 -1  1  1]
    [ 0  0  0  1  2  1 -1  0  0  0  0  0  1 -1  1  1  1  1 -1 -1  0  0  1  1]
    [ 0  0  0  1  1  2 -1  0  0  0  0  0  1 -1  0  0  1  1 -1 -1  1  0  1  1]
    [ 0  0  0 -1 -1 -1  2  0  0  0  0  0 -1  1 -1 -1 -1 -1  1  1 -1  1 -1 -1]
    [ 0  0  0  0  0  0  0  2  0  1  1  0 -1  0 -1 -1  1  1  1  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  2  1 -1  0  0 -1  1  1  0  0 -1  1  1 -1  1 -1]
    [ 0  0  0  0  0  0  0  1  1  2  0  0 -1 -1  0  0  1  1  0  1  1  0  0 -1]
    [ 0  0  0  0  0  0  0  1 -1  0  2  1 -1  0 -1 -1  1  1  1  0  0  1 -1  0]
    [ 0  0  0  0  0  0  0  0  0  0  1  2 -1 -1  0  0  1  1  0  1  1  1 -1 -1]
    [ 1 -1  1  1  1  1 -1 -1  0 -1 -1 -1  4  0  2  0 -1 -1 -2 -2 -1 -2  2  2]
    [ 0 -1  0 -1 -1 -1  1  0 -1 -1  0 -1  0  4 -1 -1 -2 -2  1 -1 -2  0  0  1]
    [ 1 -1  0  1  1  0 -1 -1  1  0 -1  0  2 -1  4  2  0  0 -2  0  0 -2  2  1]
    [-1  1 -1  1  1  0 -1 -1  1  0 -1  0  0 -1  2  4  1  1 -1  1  1 -1  1  0]
    [ 0  1 -1  1  1  1 -1  1  0  1  1  1 -1 -2  0  1  4  3  1  1  2  1  0  0]
    [ 0  1 -1  1  1  1 -1  1  0  1  1  1 -1 -2  0  1  3  4  1  1  2  1  0  0]
    [ 0  1 -1 -1 -1 -1  1  1 -1  0  1  0 -2  1 -2 -1  1  1  4  1  0  2 -1  0]
    [ 0  1 -1  0 -1 -1  1  0  1  1  0  1 -2 -1  0  1  1  1  1  4  1  1 -1 -2]
    [ 0  1 -1  0  0  1 -1  0  1  1  0  1 -1 -2  0  1  2  2  0  1  4  1  0 -1]
    [ 0  1 -1 -1  0  0  1  0 -1  0  1  1 -2  0 -2 -1  1  1  2  1  1  4 -2 -1]
    [ 1 -1  0  1  1  1 -1  0  1  0 -1 -1  2  0  2  1  0  0 -1 -1  0 -2  4  2]
    [ 1 -1  0  1  1  1 -1  0 -1 -1  0 -1  2  1  1  0  0  0  0 -2 -1 -1  2  4]
>,
< 3A8
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  1  0  0 -1  0  0  0  0  0)
    ( 1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0)
    ( 1  1  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0)
    ( 1  1 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0)
    ( 1  1  0  0  0  0  0  0  0  1  0  0  0  0  1  0  0  0  0  0  0  0  0 -1)
    ( 1  1  0  0  0  0  0  0  0  0  0  0  1  0  0  0  1  0  0  0  0  0  1  0)
    ( 1  1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  1  0  0  0  0  0  1  0)
    ( 1  1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  1  0  0  0  0  0 -1  0)
    ( 1  0  0  0  0 -1  0  0  0 -1  1  0 -1  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  1  0 -1)
    ( 0  1  0  0  0  0  1  0  0  0  0  0  1  0  0  1  0  0  0  0  0 -1  0  0)
    ( 0  1  0  0  0  0  1  0  0  0  0  0 -1  0  0  1  0  0  0  0  0  1  0  0)
    ( 0  1  0  0  0  0 -1  0  0  0  0  0  1  0  0  1  0  0  0  0  0 -1  0  0)
    ( 0  1  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0 -1 -1  0 -1)
    ( 0  0  0  1  0  0  0  0  0  0  0  1  0  0  0  1  1  0  0  0  1  0  0  0)
    ( 0  0  0  1  0  0  0  0  0  0  0  1  0  0  0  1 -1  0  0  0 -1  0  0  0)
    ( 0  0  0  0  0  1  0  0  0  0  0  0  1  0 -1  0  0  0  0  0 -1 -1  0  0)
    ( 0  0  0  0  0  1  0  0  0  0  0  0 -1  0  1  0  0  0  0  0  1  1  0  0)
    ( 1  1  0  1 -1  0  0  0 -1  0  0  0  0  0  0  0 -1  0  0  0  0  0  0 -1)
    ( 1  1  0  1  0 -1  0 -1 -1  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0)
    ( 1 -1  0  1  1  0  0  0 -1  0  0  0  0  0  0  0  1  0  0  0  0  0  0 -1)
    ( 0  1  1  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0 -1 -1)
    Inner Product Matrix:
    [ 2 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  1  1  1  0  0  1  1]
    [-1  2  0  0  0 -1  0  0  0  0  0  0  0  0  0 -1 -1 -1 -1 -1  1  1 -1 -1]
    [ 0  0  2  1  0  0  0  0  0  0  0  0  0  0  0  1 -1 -1 -1 -1  0  0  0  0]
    [ 0  0  1  2 -1  0  0  0  0  0  0  0  0  0  0  0 -1 -1 -1 -1  0  1  1  1]
    [ 0  0  0 -1  2  1 -1  0  0  0  0  0  0  0  0  1  1  1  1  1  1 -1 -1 -1]
    [ 0 -1  0  0  1  2 -1  0  0  0  0  0  0  0  0  1  1  1  1  1  0 -1  0  0]
    [ 0  0  0  0 -1 -1  2  0  0  0  0  0  0  0  0 -1  0 -1 -1 -1 -1  0  0  0]
    [ 0  0  0  0  0  0  0  2 -1  0  0  0  0  0  0  0  0 -1  0  0  1  1  0 -1]
    [ 0  0  0  0  0  0  0 -1  2 -1 -1  0  0  0  0  1  1  1  0  0 -1 -1  1  1]
    [ 0  0  0  0  0  0  0  0 -1  2  1  0  0  0  0 -1 -1 -1  0  0  1  0 -1  0]
    [ 0  0  0  0  0  0  0  0 -1  1  2  0  0  0  0 -1 -1  0  0  0  0  0 -1  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  2  1  1 -1 -1  1  0  1  1  1  1  1  1]
    [ 0  0  0  0  0  0  0  0  0  0  0  1  2  1  0 -1  0  0  0  0  1  1  1  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  1  1  2  0 -1  0  0  1  1  1  1  1  0]
    [ 0  0  0  0  0  0  0  0  0  0  0 -1  0  0  2  0 -1  0  0  0  0  0  0 -1]
    [ 1 -1  1  0  1  1 -1  0  1 -1 -1 -1 -1 -1  0  4  1  1  0  0 -1 -2  0  0]
    [ 1 -1 -1 -1  1  1  0  0  1 -1 -1  1  0  0 -1  1  4  2  2  2  0 -1  1  1]
    [ 1 -1 -1 -1  1  1 -1 -1  1 -1  0  0  0  0  0  1  2  4  2  2 -1 -1  1  1]
    [ 1 -1 -1 -1  1  1 -1  0  0  0  0  1  0  1  0  0  2  2  4  3  1  0  1  1]
    [ 1 -1 -1 -1  1  1 -1  0  0  0  0  1  0  1  0  0  2  2  3  4  1  0  1  1]
    [ 0  1  0  0  1  0 -1  1 -1  1  0  1  1  1  0 -1  0 -1  1  1  4  2  0 -1]
    [ 0  1  0  1 -1 -1  0  1 -1  0  0  1  1  1  0 -2 -1 -1  0  0  2  4  1  0]
    [ 1 -1  0  1 -1  0  0  0  1 -1 -1  1  1  1  0  0  1  1  1  1  0  1  4  2]
    [ 1 -1  0  1 -1  0  0 -1  1  0  0  1  0  0 -1  0  1  1  1  1 -1  0  2  4]
>,
< 4D6
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  1)
    ( 1  0  1  0  0  0  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0 -1  0)
    ( 1  0 -1  0  0  0  0  0  0  0 -1  0 -1  0  0  0  0  0  0  0  0  0  1  0)
    ( 1  0 -1  0  0  0  0  0  0  0 -1  0 -1  0  0  0  0  0  0  0  0  0 -1  0)
    ( 0  1  0  0  1  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  1  0  0)
    ( 0  1  0  0 -1  0  0  0  1  0  1  0  0  0  0  0  0  0  0  0  0  1  0  0)
    ( 0  1  0  0 -1  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  1  0  0)
    ( 0  1  0  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0  0  0  0  0  0)
    ( 0  1  0  0  0  0  0  0  0  0  0  1  0  0 -1  0 -1 -1  0  0  0  0  0  0)
    ( 0  0  1  1  1  1  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  1 -1  1  1  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  0 -1  0  0  0  0 -1  0  0  0  0 -1  1 -1  0  0  0  0  0  0  0  0  0)
    ( 1  0  0 -1  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0 -1  0 -1  0  0)
    ( 0  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  1  0 -1)
    ( 0  1  0  0  0  0 -1  1 -1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  1)
    ( 1  1  0  0  0  0  0  1  1  1  0  0  1  0  0  0  0  1  0  0  0  0  0  0)
    ( 1  1  0  0  0  0  0  1  1 -1  0  0  1  0  0  0  0  1  0  0  0  0  0  0)
    ( 1  0  1  0 -1  0  0  0  0  0  1  0  0  1  0  0  0  0  0  0 -1  0  0 -1)
    ( 1  0 -1  0 -1  0  0  0  0  0  1  0  0  1  0  0  0  0  0  0  1  0  0  1)
    ( 0  1  1  0 -1  0  0  0  0  0  0  0  0  0 -1  1  0 -1  0  0  0  0  1  0)
    ( 1  1  1  0 -1  0  0  0  0  0  0  1  0  0 -1  0  0  0  1  0  0  0  1  0)
    Inner Product Matrix:
    [ 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  1  1  1  1  1  1  1]
    [ 0  2  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  1  1  1  1  1  1 -1  0]
    [ 0  0  2  0  0  0  0  0  0  0  0  0  0  0  1 -1 -1 -1 -1 -1 -1 -1  0 -1]
    [ 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  1  1 -1 -1  0  0  0  0  0]
    [ 0  0  0  0  2 -1 -1 -1 -1  0  0  0  0  0 -1  0  0  0  1  1 -1 -1  1  0]
    [ 0  0  0  0 -1  2  1  1  1  0  0  0  0  0  1  0  0  0 -1 -1  1  1 -1  0]
    [ 0  0  0  0 -1  1  2  1  1  0  0  0  0  0  0  0  0  0 -1 -1  1  1  0  1]
    [ 0  0  0  0 -1  1  1  2  1 -1  0  0  0  0  1  0  0  0 -1 -1  1  1 -1  1]
    [ 0  0  0  0 -1  1  1  1  2 -1  0  0  0  0  0  0  0  0  0  0  1  1  0  1]
    [ 0  0  0  0  0  0  0 -1 -1  2  0  0  0  0  0  0  0  0  0  0  0  0  0 -1]
    [ 0  0  0  0  0  0  0  0  0  0  2  0  1  1  1 -1 -1  1  0  0  1  0 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  2  1  1  1 -1 -1  1  0  0  0  1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  1  1  2  1  1 -1 -1  1  0  0  1  1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  1  1  1  2  1 -1 -1  1  0  0  1  1 -1 -1]
    [ 0 -1  1  0 -1  1  0  1  0  0  1  1  1  1  4 -2 -2  0 -2 -2  0  0 -2 -2]
    [ 1  1 -1  1  0  0  0  0  0  0 -1 -1 -1 -1 -2  4  3  0  1  2  1  1  1  2]
    [ 1  1 -1  1  0  0  0  0  0  0 -1 -1 -1 -1 -2  3  4  0  1  2  1  1  1  2]
    [ 1  1 -1 -1  0  0  0  0  0  0  1  1  1  1  0  0  0  4  2  2  2  2 -1  0]
    [ 1  1 -1 -1  1 -1 -1 -1  0  0  0  0  0  0 -2  1  1  2  4  3  1  1  1  1]
    [ 1  1 -1  0  1 -1 -1 -1  0  0  0  0  0  0 -2  2  2  2  3  4  1  1  1  1]
    [ 1  1 -1  0 -1  1  1  1  1  0  1  0  1  1  0  1  1  2  1  1  4  3 -1  1]
    [ 1  1 -1  0 -1  1  1  1  1  0  0  1  1  1  0  1  1  2  1  1  3  4 -1  1]
    [ 1 -1  0  0  1 -1  0 -1  0  0 -1 -1 -1 -1 -2  1  1 -1  1  1 -1 -1  4  2]
    [ 1  0 -1  0  0  0  1  1  1 -1 -1 -1 -1 -1 -2  2  2  0  1  1  1  1  2  4]
>,
< 2A9_D6
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  0  0  1  0  0  0  0  0  1  0  0  0  0  0  0  0 -1  0  0  0  0  0  0)
    ( 1  0  0 -1  0  0  0  0  0  1  0  0  0  0  0  0  0 -1  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  0  0  0  0  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1)
    ( 1  0  0  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1)
    ( 1  0  0  0  0 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1)
    ( 0  0  0  1  1  0  0  0 -1  0  0 -1  0  0  0  0  0  0  0  1  0  0  0  0)
    ( 1  1  1  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  1  0  0  1)
    ( 1  1 -1  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  1  0  0  1)
    ( 1  0  1  0  0  0  0  0  0  1 -1  1  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 1  0 -1  0  0  0  0  0  0  1  1 -1  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 1  0  0  0  1 -1  0  0  0  0  0  0  1  0  0  0  0  0  0  0  1  0 -1  0)
    ( 0  1  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0 -1  1  0 -1  0  1  0)
    ( 0  0  0  0  1 -1  0  1  0 -1  0  0  0  0  1  0  0  0  0  0  0  0  1  0)
    ( 0  0  0  0  1 -1  0  0  0 -1  0  0  0  0  0 -1  0  0  0 -1  0  0  0 -1)
    ( 1  1 -1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0  1)
    ( 1  1 -1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0 -1  0  1)
    ( 1  0  1  0 -1  1  0  0  0  0  0  0  0  1  0  0  0  1  0  0  0  0  1  0)
    ( 1 -1  0 -1  1 -1  0 -1  0  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0)
    ( 1  1 -1 -1  0 -1  0 -1  0  0  0  0  0  0  0  0 -1  0  0 -1  0  0  0  1)
    Inner Product Matrix:
    [ 2 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  0  1  0  0  0  0  0]
    [-1  2  1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  1  0  1  1  1  1  1]
    [ 0  1  2 -1 -1  0  0  0  0  0  0  0  0  0  0  1  0  1  1  1  1  1  1  1]
    [ 0 -1 -1  2  1  0  0  0  0  0  0  0  0  0  0 -1 -1 -1 -1 -1 -1 -1 -1 -1]
    [ 0 -1 -1  1  2  0  0  0  0  0  0  0  0  0  0 -1 -1 -1 -1 -1 -1 -1 -1 -1]
    [ 0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  1 -1 -1  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  2  1  1 -1 -1 -1  0  0  0  0 -1  0  0  0 -1  0  0  0]
    [ 0  0  0  0  0  0  1  2  1 -1 -1 -1  0  0  0  0 -1 -1 -1  0 -1  0  0  0]
    [ 0  0  0  0  0  0  1  1  2 -1 -1 -1  0  0  0  1 -1 -1 -1 -1  0  0  0  0]
    [ 0  0  0  0  0  0 -1 -1 -1  2  1  1 -1  0  0  0  1  0  0  0  1 -1 -1 -1]
    [ 0  0  0  0  0  0 -1 -1 -1  1  2  1  0  0  0  0  0  0  0  0  1 -1 -1 -1]
    [ 0  0  0  0  0  0 -1 -1 -1  1  1  2  0  1  0 -1  1  1  1  1  1 -1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0 -1  0  0  2  0  0  0  0  1  1  0 -1  1  1  1]
    [ 0  0  0  0  0  0  0  0  0  0  0  1  0  2  0 -1  0  1  1  1  0 -1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  2  0  0  0  0  1  0  0  0 -1]
    [ 1  0  1 -1 -1  1  0  0  1  0  0 -1  0 -1  0  4  0 -1  0 -1  1  1  1  1]
    [ 1  0  0 -1 -1 -1 -1 -1 -1  1  0  1  0  0  0  0  4  2  2  1  1  1  1  1]
    [ 0  1  1 -1 -1 -1  0 -1 -1  0  0  1  1  1  0 -1  2  4  3  2  0  1  1  1]
    [ 1  0  1 -1 -1  0  0 -1 -1  0  0  1  1  1  0  0  2  3  4  2  0  1  1  1]
    [ 0  1  1 -1 -1  0  0  0 -1  0  0  1  0  1  1 -1  1  2  2  4  0  0  0  0]
    [ 0  1  1 -1 -1  0 -1 -1  0  1  1  1 -1  0  0  1  1  0  0  0  4  0  0  0]
    [ 0  1  1 -1 -1  0  0  0  0 -1 -1 -1  1 -1  0  1  1  1  1  0  0  4  3  3]
    [ 0  1  1 -1 -1  0  0  0  0 -1 -1 -1  1 -1  0  1  1  1  1  0  0  3  4  3]
    [ 0  1  1 -1 -1  0  0  0  0 -1 -1 -1  1 -1 -1  1  1  1  1  0  0  3  3  4]
>,
< 4E6
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  1  0  0  0  1  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 0  0  1  0  0  0  1  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 0  0  1  0  0  0 -1  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  0  0  0  0  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  1  0  0)
    ( 1  0  0  0  0  0 -1  0  0  0  0 -1  0  0 -1  0  0  0  0  0  0  1  0  0)
    ( 0  1  1 -1  0  0  0  0 -1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  1  1  0 -1  0  0  0  0  0  0  0  0  0  1  0  0  0  0  1  0  0)
    ( 0  0  0  1 -1  0 -1  0  0  0  0  0  0  0  0  0  1  0  0  0  0  1  0  0)
    ( 1 -1  0 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  1)
    ( 1 -1  0 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  1)
    ( 1  0  1  0  0  0  0  0  0  0 -1  0  0  0 -1  0  0  1  0  0  1  0  0  0)
    ( 1  0 -1  0  0  0  0  0  0  0 -1  0  0  0  1  0  0  1  0  0 -1  0  0  0)
    ( 1  0 -1  0  0  0  0  0  0  0 -1  0  0  0 -1  0  0  1  0  0 -1  0  0  0)
    ( 0  1  1  0  0  0 -1  0  0  0  0  0  0  0  0 -1  0  0  0  0 -1 -1  0  0)
    ( 0  0  1  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  0  1 -1  0)
    ( 1  1  1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  1  0 -1 -1  0  0)
    ( 1  1 -1  0  0  0  0  0  0 -1  0  0  0  0  0  0  0 -1  1  0  0 -1  0  0)
    ( 1 -1 -1  0  0  0  0  0  0  0 -1  0  1  0  1  0  0  0  0 -1  0  0  0  0)
    ( 1 -1  1  0  0  1  1  1  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 1 -1 -1  0  0 -1  1  0  0  0  0  0  1  0  1  0  0  0  1  0  0 -1  0  0)
    Inner Product Matrix:
    [ 2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  1  1  0  0  0  0]
    [ 1  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  1  1  0  0]
    [ 1  1  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 0  1  1  2  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1 -1  1  1  0  0]
    [ 0  0  0  0  2  1  0  0  0  0  0  0  0  0  0  0  0  1  0  0 -1  0  1  1]
    [ 0  0  0  0  1  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1]
    [ 0  0  0  0  0  0  2  0  0  1  1  0  0  0  0  0  0  0  0 -1  1  0 -1  1]
    [ 0  0  0  0  0  0  0  2  0 -1 -1  1  0  0  0  0  1  1 -1  1 -1 -1  1 -1]
    [ 0  0  0  0  0  0  0  0  2  1  0 -1  0  0  0  0 -1 -1  1  0  0  1  0  0]
    [ 0  0  0  0  0  0  1 -1  1  2  1 -1  0  0  0  0 -1 -1  1 -1  1  1 -1  1]
    [ 0  0  0  0  0  0  1 -1  0  1  2  0  0  0  0  0 -1 -1  1 -1  1  1 -1  1]
    [ 0  0  0  0  0  0  0  1 -1 -1  0  2  0  0  0  0  1  1 -1  1 -1 -1  1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  2  1 -1 -1  1  0 -1 -1  0 -1  1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  1  2  0  0  1  0  0 -1  0 -1  1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0 -1  0  2  1 -1  0  1  1  0  1 -1  1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  2  0  0  1  0  0  0  0  0]
    [ 1  1  0  0  0  0  0  1 -1 -1 -1  1  1  1 -1  0  4  2 -1  0  0 -2  2 -2]
    [ 1  0  0 -1  1  0  0  1 -1 -1 -1  1  0  0  0  0  2  4  0  2 -2 -2  1  0]
    [ 1  0  0 -1  0  0  0 -1  1  1  1 -1 -1  0  1  1 -1  0  4  1  0  1 -1  1]
    [ 1  0  0 -1  0  0 -1  1  0 -1 -1  1 -1 -1  1  0  0  2  1  4 -2  0  0  0]
    [ 0  1  0  1 -1  0  1 -1  0  1  1 -1  0  0  0  0  0 -2  0 -2  4  2 -2  1]
    [ 0  1  0  1  0  0  0 -1  1  1  1 -1 -1 -1  1  0 -2 -2  1  0  2  4 -2  2]
    [ 0  0  0  0  1  1 -1  1  0 -1 -1  1  1  1 -1  0  2  1 -1  0 -2 -2  4 -2]
    [ 0  0  0  0  1  1  1 -1  0  1  1 -1 -1 -1  1  0 -2  0  1  0  1  2 -2  4]
>,
< A11_D7
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  1  0  0  0  0 -1  0  0  1  0  0  0  0  0  0 -1  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  0  0  0  1  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0  0  0)
    ( 1  1  0  0  0 -1  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0  0  0)
    ( 1 -1  0  0  0 -1  0  0  0  0  0  0  0  0  0  1  0  1  0  0  0  0  0  0)
    ( 1  0  0  0 -1  0  1  0  1  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0)
    ( 1  0  0  0 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0)
    ( 1  0  0  0 -1  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0)
    ( 0  1  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  1  0 -1  0)
    ( 0  0  1  1  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  1 -1  0  0 -1  0  0  0  0  0  1  0  0  0 -1  0  0)
    ( 0  0  0  0  0  0  0  1 -1  0  0 -1  0  0  0  0  0 -1  0  0  0  1  0  0)
    ( 1  0 -1  0  0  0  0  0  1  0  0  0  0 -1  0 -1 -1  0  0  0  0  0  0  0)
    ( 1  0  0  0 -1  0  0  1  1  0  0  0  0  0  0  0  0 -1 -1  0  0  0  0  0)
    ( 1  0  0  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0 -1 -1  0  0  0  0  0)
    ( 0  1  0  1  0  0  0  0  0  0  0  1  0  0  1  0  0  1  0  0  1  0  0  0)
    ( 0  1  0  0  1  1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  1  0 -1  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  1)
    ( 0  1 -1  0 -1  0  0  0  0  1  0  0  0 -1  0 -1  0  0  0  0  1  0  0  0)
    ( 0  0  1  1  1  0  0  0  0  0  0 -1 -1  0  0  0  0 -1  0  0  1  0  0  0)
    Inner Product Matrix:
    [ 2 -1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  1  0  1  1  0  0  0  1  1]
    [-1  2  1  1  1  1  1  0  0  0  0  0  0  0  0 -1  1 -1 -1  1  1  1 -1 -1]
    [-1  1  2  1  1  1  1  0  0  0  0  0  0  0  0  0  0 -1 -1  0  0  0 -1 -1]
    [-1  1  1  2  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1]
    [-1  1  1  1  2  1  1  0  0  0  0  0  0  0  0  0  0 -1 -1  0  0  0 -1 -1]
    [-1  1  1  1  1  2  1  0  0  0  0  0  0  0  0  0  0 -1 -1  0  0  0 -1 -1]
    [-1  1  1  1  1  1  2  0  0  0  0  0  0  0  0 -1  1 -1 -1  0  0  0 -1 -1]
    [ 0  0  0  0  0  0  0  2 -1 -1 -1 -1  0  0  0 -1  0 -1  1  1  1 -1  1  1]
    [ 0  0  0  0  0  0  0 -1  2  1  1  1  1  0  0  0  0  1  0  0 -1  0 -1 -1]
    [ 0  0  0  0  0  0  0 -1  1  2  1  1  1  0  0  0  0  1  0  0 -1  0 -1 -1]
    [ 0  0  0  0  0  0  0 -1  1  1  2  1  0 -1  0  1 -1  1 -1 -1 -1  1 -1 -1]
    [ 0  0  0  0  0  0  0 -1  1  1  1  2  0  0  0  1  0  0 -1  0  0  1  0  0]
    [ 0  0  0  0  0  0  0  0  1  1  0  0  2  0  0 -1  1  1  1  1 -1 -1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0 -1  0  0  2  0 -1  1 -1  1  1  1 -1  1  1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  2  0  0  0  0  0 -1  1  1  0]
    [ 1 -1  0  0  0  0 -1 -1  0  0  1  1 -1 -1  0  4 -2  1 -1 -2 -1  1  0  0]
    [ 0  1  0  0  0  0  1  0  0  0 -1  0  1  1  0 -2  4 -1  0  2  1  0  0  0]
    [ 1 -1 -1  0 -1 -1 -1 -1  1  1  1  0  1 -1  0  1 -1  4  1 -1 -2  0 -1 -1]
    [ 1 -1 -1  0 -1 -1 -1  1  0  0 -1 -1  1  1  0 -1  0  1  4  1  0 -2  1  1]
    [ 0  1  0  0  0  0  0  1  0  0 -1  0  1  1  0 -2  2 -1  1  4  2  0  0  0]
    [ 0  1  0  0  0  0  0  1 -1 -1 -1  0 -1  1 -1 -1  1 -2  0  2  4  0  1  2]
    [ 0  1  0  0  0  0  0 -1  0  0  1  1 -1 -1  1  1  0  0 -2  0  0  4  0 -1]
    [ 1 -1 -1 -1 -1 -1 -1  1 -1 -1 -1  0 -1  1  1  0  0 -1  1  0  1  0  4  3]
    [ 1 -1 -1 -1 -1 -1 -1  1 -1 -1 -1  0 -1  1  0  0  0 -1  1  0  2 -1  3  4]
>,
< 2A12
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  1  0  1  0  1  1  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0)
    ( 0  1  0 -1  0 -1 -1  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0)
    ( 1  0  0  0  0 -1  0  0  0  0  0  0  0  0  0 -1  0  0  1  0  1  0  0  1)
    ( 0  1  1  0  0  1  0  0  0  0  0  0  0  0  1  1  0  0  0  0  0  1  0  0)
    ( 0  1  1  0  0  1  0  0  0  0  0  0  0  0  1  1  0  0  0  0  0 -1  0  0)
    ( 0  1  1  0  0  1  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  1  0  0)
    ( 0  1 -1  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  0 -1  0  0)
    ( 0  1  0 -1  1  0  0  1  0  0  1  0  0  0  0 -1  0  0  0  0  0  0  0  0)
    ( 0  1  0 -1  1  0  0 -1  0  0  1  0  0  0  0 -1  0  0  0  0  0  0  0  0)
    ( 0  1  0 -1  0  0  0  1  0  0  0  1  0 -1  1  0  0  0  0  0  0  0  0  0)
    ( 1 -1 -1  1 -1  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 1  0  1 -1  1  0  0  0  0  0  0  0  0  0  1  0  1  0  0  0  1  0  0  0)
    ( 1  0 -1  0 -1  1  0  0  0  0  0 -1  0  0  0  1  0  1  0  0  0  0  0  0)
    ( 1  0  0  1 -1  0  0  1  0  0  0  0  0  1  0  0  0  1  0  0  0  1  0  0)
    ( 0  1  1  1 -1 -1  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  1)
    ( 0  1  1 -1 -1  1  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  1)
    ( 1 -1  0  1  0 -1  0  1  0  0  0  0  0  0  0  0  0  1  0  1  1  0  0  0)
    ( 0  1  1  1  0 -1  0  1 -1  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  1)
    Inner Product Matrix:
    [ 2  1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  1  1  1  1  1]
    [ 1  2 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  1  1  1  1]
    [-1 -1  2  1  1 -1 -1 -1  0  0  0  0  0  0  0  0 -1  0  0  0  0  0 -1 -1]
    [-1 -1  1  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0 -1 -1 -1 -1]
    [-1 -1  1  1  2  0  0  0  0  0  0  0  0  0  0  0  0  1 -1 -1 -1 -1 -1 -1]
    [ 0  0 -1  0  0  2  1  1  0  0  0  0  0  0  0  0  1  1 -1 -1 -1 -1  0  0]
    [ 0  0 -1  0  0  1  2  1  0  0  0  0  0  0  0  0  1  1 -1 -1 -1 -1  0  0]
    [ 0  0 -1  0  0  1  1  2  0  0  0  0  0  0  0  0  1  0 -1 -1 -1 -1  0  0]
    [ 0  0  0  0  0  0  0  0  2  1 -1 -1 -1 -1 -1 -1  0 -1  0  0  0  0  1  0]
    [ 0  0  0  0  0  0  0  0  1  2  0  0  0  0  0  0 -1  0 -1 -1  1  1  1 -1]
    [ 0  0  0  0  0  0  0  0 -1  0  2  1  1  1  1  1 -1  1 -1 -1  1  1 -1 -1]
    [ 0  0  0  0  0  0  0  0 -1  0  1  2  1  1  1  1 -1  1 -1 -1  1  1  0  0]
    [ 0  0  0  0  0  0  0  0 -1  0  1  1  2  1  1  1 -1  1 -1 -1  1  1 -1 -1]
    [ 0  0  0  0  0  0  0  0 -1  0  1  1  1  2  1  1 -1  1 -1 -1  1  1 -1 -1]
    [ 0  0  0  0  0  0  0  0 -1  0  1  1  1  1  2  1  0  1 -1 -1  0  1  0  0]
    [ 0  0  0  0  0  0  0  0 -1  0  1  1  1  1  1  2 -1  1 -1 -1  1  1 -1 -1]
    [ 0  0 -1  0  0  1  1  1  0 -1 -1 -1 -1 -1  0 -1  4  0  1  1 -3 -2  1  2]
    [-1  0  0  0  1  1  1  0 -1  0  1  1  1  1  1  1  0  4 -2 -2  0  0 -1 -1]
    [ 1  1  0 -1 -1 -1 -1 -1  0 -1 -1 -1 -1 -1 -1 -1  1 -2  4  3  0  0  1  2]
    [ 1  1  0  0 -1 -1 -1 -1  0 -1 -1 -1 -1 -1 -1 -1  1 -2  3  4  0  0  1  2]
    [ 1  1  0 -1 -1 -1 -1 -1  0  1  1  1  1  1  0  1 -3  0  0  0  4  3  0 -1]
    [ 1  1  0 -1 -1 -1 -1 -1  0  1  1  1  1  1  1  1 -2  0  0  0  3  4  1  0]
    [ 1  1 -1 -1 -1  0  0  0  1  1 -1  0 -1 -1  0 -1  1 -1  1  1  0  1  4  2]
    [ 1  1 -1 -1 -1  0  0  0  0 -1 -1  0 -1 -1  0 -1  2 -1  2  2 -1  0  2  4]
>,
< 3D8
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  1  0  0  0  0  0)
    ( 1  0  0 -1  0  1  0  0  0  0  0  0  1  0  0  0  1  0  0  0  0  0  0  0)
    ( 1  0  0 -1  0 -1  0  0  0  0  0  0  1  0  0  0  1  0  0  0  0  0  0  0)
    ( 0  1  0  0  1  0  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0 -1  0)
    ( 0  0  1  0  0 -1  0  0  0  0  0  0  0  1  0  1  0  0  0  0  0  1  0  0)
    ( 0  0  1  0  0 -1  0  0  0  0  0  0  0  1  0  1  0  0  0  0  0 -1  0  0)
    ( 0  0  1  0  0 -1  0  0  0  0  0  0  0 -1  0  1  0  0  0  0  0  1  0  0)
    ( 1  0  0  1  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  1  0)
    ( 1  0  0  1  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  1  0)
    ( 0  0  1 -1  0  0  0  0  0  0  0  0  0  1  0  0  1 -1  0  0  0  0  0 -1)
    ( 0  0  1  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  1)
    ( 0  0  1  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0 -1)
    ( 0  0  1  0 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  1)
    ( 0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  1  1  0  1  0  0  0 -1 -1)
    ( 0  0  1  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  0 -1  0  0  0 -1  1)
    ( 1  1 -1  0 -1  0  0  0  0  0  0  0  0 -1 -1  0  0  0  1  0  0  0  0  0)
    ( 1 -1  1 -1  0  0  1  0  0 -1  0  0  0  0  0  0  0  0  0  0  1  0  0  0)
    ( 1 -1 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0  0  1  0  0  0  0  0)
    ( 1  0  1  1  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0 -1 -1  1  0  0)
    ( 1  0  1 -1  1  1  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0)
    Inner Product Matrix:
    [ 2  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  1  1  1  0  0  1  1]
    [ 1  2  1  1  1  1 -1  0  0  0  0  0  0  0  0  0  0  1  1  1 -1 -1  1  1]
    [ 1  1  2  1  1  1  0  0  0  0  0  0  0  0  0  0  0  1  1  0  0 -1  1  1]
    [ 1  1  1  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  1  1]
    [ 1  1  1  1  2  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  1  1]
    [ 1  1  1  1  1  2  0  0  0  0  0  0  0  0  0  0  0  1  1  0  0 -1  1  1]
    [ 0 -1  0  0 -1  0  2  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0]
    [ 0  0  0  0  0  0  0  2 -1  1  0  1  1  0  0  0  0  1 -1 -1  0  1  1 -1]
    [ 0  0  0  0  0  0  0 -1  2 -1  0 -1 -1  0  0  0  0 -1  1  1  0 -1 -1  1]
    [ 0  0  0  0  0  0  0  1 -1  2  1  1  1  0  0  0  0  1  0 -1  0  1  1 -1]
    [ 0  0  0  0  0  0  0  0  0  1  2  0  0  0  0  0  0  1  1  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  1 -1  1  0  2  0  0  0  0  0  1  0 -1  0  1  1 -1]
    [ 0  0  0  0  0  0  0  1 -1  1  0  0  2  0  0  0  0  0 -1 -1  0  1  1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  2  1  1  1  0  0  1 -1 -1 -1  1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  1  2  1  1  0  0  1  0 -1  0  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  2  1  0  0  1 -1 -1 -1  1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  1  2  0  0  1  0 -1 -1  0]
    [ 1  1  1  0  0  1  0  1 -1  1  1  1  0  0  0  0  0  4  2 -1  1 -1  1  0]
    [ 1  1  1  0  0  1  0 -1  1  0  1  0 -1  0  0  0  0  2  4  0  1 -2  0  1]
    [ 1  1  0  1  1  0 -1 -1  1 -1  0 -1 -1  1  1  1  1 -1  0  4 -2 -1 -1  2]
    [ 0 -1  0 -1 -1  0  1  0  0  0  0  0  0 -1  0 -1  0  1  1 -2  4  0  0 -2]
    [ 0 -1 -1  0  0 -1  0  1 -1  1  0  1  1 -1 -1 -1 -1 -1 -2 -1  0  4  1 -2]
    [ 1  1  1  1  1  1  0  1 -1  1  0  1  1 -1  0 -1 -1  1  0 -1  0  1  4 -1]
    [ 1  1  1  1  1  1  0 -1  1 -1  0 -1 -1  1  0  1  0  0  1  2 -2 -2 -1  4]
>,
< A15_D9
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  1  1  0  0  0  0  0  0  0  0  1  1  0  0  0  0)
    ( 0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0 -1  0  1  0  0  1  1  0)
    ( 1  0  1  1  0  0  1  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 1  0  1  1  0  0 -1  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 1  0  1  1  0  0 -1  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 1  0  1  0  0  1 -1  0  0  0  1  0  0  0  0  0  1  0  0  0  0  0  0  0)
    ( 1  0  1  0  0  1 -1  0  0  0 -1  0  0  0  0  0  1  0  0  0  0  0  0  0)
    ( 1  0  1  0  0 -1 -1  0  0  0 -1  0  0  0  0  0  1  0  0  0  0  0  0  0)
    ( 1  0  0 -1  0  0  0 -1  0  0  0  0  0  1  0  0  0  0  1  0  0  0  0 -1)
    ( 0  1 -1  0  0  0  1  0  0  0 -1  1  0  0  0  0  0  1  0  0  0  0  0  0)
    ( 0  1  0 -1 -1  0  1 -1  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0)
    ( 0  0  1  1  0 -1  0  0  0  0  0  1  1  0  0 -1  0  0  0  0  0  0  0  0)
    ( 0  0  1  1  0 -1  0  0  0  0  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0)
    ( 0  0  1  1  0  0  0  0 -1  1  0  0  0  0  0  0  1  0  0  0 -1  0  0  0)
    ( 0  0  1  1  0  0  0  0  0  0 -1  0 -1  0  0  0  0  0 -1  0  0  0 -1  0)
    ( 0  0  1 -1  0  0  0  0  0  0  1  0  1  0  0  0  0  0 -1  0  0  0  1  0)
    ( 1  0 -1  0  0  0 -1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1)
    ( 1  0  0  1  0  1 -1  0  0  0  0  0 -1 -1  0  0  0  0  0  0  0  1  0  0)
    ( 1  1  1  1  0  0  0  0  1  0 -1  0  0  0 -1  0  0  0  0  0  0  0 -1  0)
    ( 1 -1  1  1  0  0  0  0  1  0 -1  0  0  0  1  0  0  0  0  0  0  0 -1  0)
    Inner Product Matrix:
    [ 2  1  1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  1  1  1  1  1  1]
    [ 1  2  1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  1  1  1  1  1  1]
    [ 1  1  2 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  1  1  1  1  1  1]
    [-1 -1 -1  2  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1]
    [-1 -1 -1  1  2  1  1  1  0  0  0  0  0  0  0  0  0  0 -1 -1 -1  0 -1 -1]
    [-1 -1 -1  1  1  2  1  1  0  0  0  0  0  0  0  0  0  0 -1 -1 -1 -1 -1 -1]
    [-1 -1 -1  1  1  1  2  1  0  0  0  0  0  0  0  0  0  0 -1 -1 -1 -1 -1 -1]
    [-1 -1 -1  1  1  1  1  2 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0 -1  2  1  1  0  0  0  0  0  0  0 -1 -1 -1 -1 -1 -1]
    [ 0  0  0  0  0  0  0 -1  1  2  1  0  0  0  0  0  0  0 -1 -1 -1 -1 -1 -1]
    [ 0  0  0  0  0  0  0 -1  1  1  2  0  0  0  0  0  0  0 -1 -1 -1 -1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  2  1  1 -1 -1 -1 -1 -1  1  1  1  1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  1  2  1  0 -1  0  0 -1  1  1  1  0 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  1  1  2  0  0  0  0 -1  1  1  1  1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0 -1  0  0  2  1  1  1  0  0  0  0  0  1]
    [ 0  0  0  0  0  0  0  0  0  0  0 -1 -1  0  1  2  1  1  0  0  0  0  0  1]
    [ 0  0  0  0  0  0  0  0  0  0  0 -1  0  0  1  1  2  1  0  0  0  0 -1  0]
    [ 0  0  0  0  0  0  0  0  0  0  0 -1  0  0  1  1  1  2  0  0  0  0  0  1]
    [ 1  1  1  0 -1 -1 -1  0 -1 -1 -1 -1 -1 -1  0  0  0  0  4  1  1  1  1  2]
    [ 1  1  1  0 -1 -1 -1  0 -1 -1 -1  1  1  1  0  0  0  0  1  4  3  3  2  1]
    [ 1  1  1  0 -1 -1 -1  0 -1 -1 -1  1  1  1  0  0  0  0  1  3  4  3  2  1]
    [ 1  1  1  0  0 -1 -1  0 -1 -1 -1  1  1  1  0  0  0  0  1  3  3  4  2  1]
    [ 1  1  1 -1 -1 -1 -1  0 -1 -1 -1  1  0  1  0  0 -1  0  1  2  2  2  4  2]
    [ 1  1  1 -1 -1 -1 -1  0 -1 -1 -1 -1 -1 -1  1  1  0  1  2  1  1  1  2  4]
>,
< D10_2E7
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  1  1  0  0  0  0  0  0  1  0  0  0 -1  0  0  0  0  0  0  0  0  0)
    ( 0  0  1 -1  0  0  0  0  0  0  1  0  0  0  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  1 -1  0  0  0  0  0  0  1  0  0  0 -1  0  0  0  0  0  0  0  0  0)
    ( 0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  1)
    ( 0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1)
    ( 0  0  1  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  1  0  0 -1  0)
    ( 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  0  0  0  0  0  1  0 -1  0  0  0  0  0  1  0  0  0  0  0  0  0  0)
    ( 1  0 -1  0  0  1 -1  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0)
    ( 1  0 -1  0  0 -1 -1  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0)
    ( 1  0  0  1 -1  0  0  0  1  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0)
    ( 1  0  0  1 -1  0  0  0 -1  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0)
    ( 1  0  0  0  1  0  0  0  0  1  0  0  0  0  0  0  1  0  0  0  0  0  1  0)
    ( 1  0  0  0 -1  0  0  0  0  1  0  0  0  0  0  0 -1  0  0  0  0  0  1  0)
    ( 1  0  0  0 -1  0  0  0  0 -1  0  0  0  0  0  0 -1  0  0  0  0  0  1  0)
    ( 0  1  0  0  0 -1  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1)
    ( 1  1  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  1  0  0  0  1  0  0  1)
    ( 1 -1  0  0  0  0  0  0  0  0  0 -1  0  0  0  0 -1  0  0  0 -1  0  0 -1)
    ( 0  1  0  0 -1  0  0  0  1  0  0  0  0  0  1  0  0  1  0  0  0  0 -1  0)
    ( 1  1 -1  0  0  0  0 -1  0  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0  0)
    ( 1  0  1  1 -1 -1  0  1  0 -1  0  0 -1  0  0  0  0  0  0  0  0  0  0  0)
    Inner Product Matrix:
    [ 2 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1 -1 -1 -1]
    [-1  2  1  1  1  1 -1  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  1  1  1]
    [-1  1  2  0  1  1  0  1  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  1  1]
    [-1  1  0  2  1  1  0 -1  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  1  1]
    [-1  1  1  1  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  1  1  1]
    [-1  1  1  1  1  2  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  1  1]
    [ 0 -1  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  1  1  0  0  0]
    [ 0  0  1 -1  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0  0]
    [ 0  0  0  0  0  0  0  0  2  1  1  0  1  0 -1  0  0  0  0  1  1  1  1  1]
    [ 0  0  0  0  0  0  0  0  1  2  1 -1  1  1 -1  0  0  0  0  1  1  1  1  1]
    [ 0  0  0  0  0  0  0  0  1  1  2 -1  1  1  0  0  0  0  0  1  1  1  1  1]
    [ 0  0  0  0  0  0  0  0  0 -1 -1  2 -1 -1  0  0  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  1  1  1 -1  2  1 -1  0  0  0  0  1  1  1  1  1]
    [ 0  0  0  0  0  0  0  0  0  1  1 -1  1  2  0  0  0  0  0  1  1  1  1  1]
    [ 0  0  0  0  0  0  0  0 -1 -1  0  0 -1  0  2  0  0  0  0 -1 -1 -1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  2  1  1 -1  0  0  1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  2  1 -1  0  0  1  0  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  2  0  0  0  1 -1  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  0  2  0  0 -1  0  1]
    [ 1 -1  0 -1 -1 -1  1  1  1  1  1  0  1  1 -1  0  0  0  0  4  2  1  1  1]
    [ 1 -1 -1  0 -1  0  1 -1  1  1  1  0  1  1 -1  0  0  0  0  2  4  1  1  1]
    [-1  1  1  1  1  1  0  0  1  1  1  0  1  1 -1  1  1  1 -1  1  1  4  2  2]
    [-1  1  1  1  1  1  0  0  1  1  1  0  1  1 -1 -1  0 -1  0  1  1  2  4  3]
    [-1  1  1  1  1  1  0  0  1  1  1  0  1  1 -1 -1  0  0  1  1  1  2  3  4]
>,
< A17_E7
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  0  0  0 -1  0  0  0  0  0  0  1  0  0  0  1  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  1  1  0  0  0  0  0  1  0  0 -1  0  0 -1  0  0  0  0  0)
    ( 0  0  0  0  0  1  1  0  0  0  0  0 -1  0  0 -1  0  0  1  0  0  0  0  0)
    ( 0  0  0  0  0  1 -1  0  0  0  0  0  1  0  0  1  0  0  1  0  0  0  0  0)
    ( 0  0  0  0  0  1  0  1  0 -1  1  0  0  0  0  0  0  0 -1  0  0  0  0  0)
    ( 1 -1  0 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0)
    ( 1  0  0 -1 -1  1  0  0  0  0  0 -1  0  0  0  0  0  0  0  1  0  0  0  0)
    ( 0  0  0  1  0 -1 -1 -1  0  0  0  0  0  0 -1  0  0  0  0 -1  0  0  0  0)
    ( 1 -1  0  0  0 -1 -1  1  0  0  0  0  0  0  0  1  0  0  0  0  1  0  0  0)
    ( 1 -1  0  0  0 -1 -1 -1  0  0  0  0  0  0  0  1  0  0  0  0  1  0  0  0)
    ( 1  0 -1  0 -1  1  0  0  0  0  1  0  0  0  0  1  0  0  0  0  0  0  0 -1)
    ( 0  1 -1  1  0  0 -1  0  0  0  0  1  0 -1  0  1  0  0  0  0  0  0  0  0)
    ( 0  0  0  1 -1 -1 -1 -1  0  0  0  0  0  0  0  1  0  0  0  0  0  1  0  0)
    ( 1 -1  0 -1  0 -1  1  0  0  0  0  0  0  0  0  0  0  1  1  0 -1  0  0  0)
    ( 1  0 -1 -1  0  1 -1  0  1 -1  0  0  0  0  0  1  0  0  0  0  0  0  0  0)
    ( 1  0 -1 -1  0 -1  1  0  1  1  0  0  0  0  0 -1  0  0  0  0  0  0  0  0)
    ( 1  0  0  1  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0  1  1  0  0 -1  0)
    ( 1  0  0  1  0 -1 -1  0  0  1  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0)
    Inner Product Matrix:
    [ 2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  1  1  1  1]
    [ 1  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  1  1  1  1]
    [ 1  1  2  1  0  1  0  1  1 -1 -1  0  0  0  0  0  0  0  0  0  1  1  0  0]
    [ 0  0  1  2  0  1  0  1  1 -1 -1  0  0  0  0  0  0  0 -1 -1  0  1 -1 -1]
    [ 0  0  0  0  2  0  0  0  0  0  0  1  0  0  0  0  0  0 -1 -1  0 -1 -1 -1]
    [ 0  0  1  1  0  2  0  1  1 -1 -1  0  0  0  0  0  0  0 -1 -1  0  1 -1 -1]
    [ 0  0  0  0  0  0  2  0  0  1  0 -1 -1  0  0  0  0  0  0  0 -1  0  0  0]
    [ 0  0  1  1  0  1  0  2  1 -1 -1  0  0  0  0  0  0  0 -1 -1  0  0 -1 -1]
    [ 0  0  1  1  0  1  0  1  2 -1 -1  0  0  0  0  0  0  0 -1 -1  0  0 -1 -1]
    [ 0  0 -1 -1  0 -1  1 -1 -1  2  1 -1 -1  0  0  0  0  0  1  1 -1  0  1  1]
    [ 0  0 -1 -1  0 -1  0 -1 -1  1  2  0  0 -1  0  0  0  0  1  1 -1 -1  1  1]
    [ 0  0  0  0  1  0 -1  0  0 -1  0  2  1  0  0  0  0  0 -1 -1  1 -1 -1 -1]
    [ 0  0  0  0  0  0 -1  0  0 -1  0  1  2  0  0  0  0  0  0  0  1 -1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0 -1  0  0  2  0  0  0  0  0  0  1  1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  2  1  0  1 -1 -1 -1  0  0  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  2  1  0  0  0 -1  0  0  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  2 -1  1  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  2 -1 -1 -1  0  0  0]
    [ 1  1  0 -1 -1 -1  0 -1 -1  1  1 -1  0  0 -1  0  1 -1  4  3  1  1  2  2]
    [ 1  1  0 -1 -1 -1  0 -1 -1  1  1 -1  0  0 -1  0  0 -1  3  4  1  1  2  2]
    [ 1  1  1  0  0  0 -1  0  0 -1 -1  1  1  1 -1 -1  0 -1  1  1  4  1  0  0]
    [ 1  1  1  1 -1  1  0  0  0  0 -1 -1 -1  1  0  0  0  0  1  1  1  4  1  1]
    [ 1  1  0 -1 -1 -1  0 -1 -1  1  1 -1 -1 -1  0  0  0  0  2  2  0  1  4  3]
    [ 1  1  0 -1 -1 -1  0 -1 -1  1  1 -1 -1 -1  0  0  0  0  2  2  0  1  3  4]
>,
< 2D12
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  1  0  1  0  0  0  0  0  0  0  0  0  0  1  0  0 -1  1  0  0)
    ( 0  0  0  0  1  0  1  0  0  0  0  0  0  0  0  0  0 -1  0  0 -1  1  0  0)
    ( 0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  1  0  0  1  1  0  0)
    ( 1  0  1  0  0  0 -1  0  0  0  0  0  0  0  1  0 -1 -1  0  0  0  0  0  0)
    ( 1  0 -1  0  0  0  1  0  0  0  0  0  0  0  1  0  1  1  0  0  0  0  0  0)
    ( 0  1  0  0  1  0 -1  0  0  0  1  0  0  1  1  0  0  0  0  0  0  0  0  0)
    ( 0  0  1  1 -1  1  0 -1  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0)
    ( 1  0  0 -1  0  0  1  0 -1  0  0  0  0  0  1 -1  0  0  0  0 -1  0  0  0)
    ( 1  0  0  0  1 -1 -1  0  0  0  0  0 -1  0  0 -1  0  0  0  0 -1  0  0  0)
    ( 0  0  1  1  0  1  0  0  0  0  0  0  0  1  0 -1  0  0  0  0  0 -1 -1  0)
    ( 0  0  1  0 -1  1  0  0  0  0  0  0  0 -1  0  1  0  0  0 -1  1  0  0  0)
    ( 1 -1  1  0  1  0  1  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  1  0  1)
    ( 1 -1 -1 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0 -1  0  0  0  0  0)
    ( 1 -1  0  1  0 -1  1  0  0  0  0 -1  0 -1  0  0  0 -1  0  0  0  0  0  0)
    ( 1 -1  0 -1  0 -1  1  0  0  0  0  1  0 -1  0  0  0 -1  0  0  0  0  0  0)
    ( 1  1  1  1  0 -1 -1  0  0  1  0  0  0  0  0  1  0  0  0  0  1  0  0  0)
    ( 0  1  1  1 -1  0  1  0  0  0  0  0  1  0 -1  0  0  0  1  0 -1  0  0  0)
    Inner Product Matrix:
    [ 2 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  0  0]
    [-1  2  1 -1 -1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0 -1 -1 -1 -1]
    [ 0  1  2 -1 -1 -1 -1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0  0 -1 -1 -1]
    [ 0 -1 -1  2  1  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0  1  0  1  1]
    [ 0 -1 -1  1  2  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0  1  0  1  1]
    [ 0 -1 -1  1  1  2  1  1  1  1  0  0  0  0  0  0  0  0  0  0  1  0  1  1]
    [ 0 -1 -1  1  1  1  2  0  1  1  0  0  0  0  0  0  0  0  0  0  1  1  1  1]
    [ 0 -1 -1  1  1  1  0  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  1  1]
    [ 0 -1 -1  1  1  1  1  1  2  1  0  0  0  0  0  0  0  0  0  0  1  0  1  1]
    [ 0 -1 -1  1  1  1  1  1  1  2  0  0  0  0  0  0  0  0  0  0  1  1  1  1]
    [ 0  0  0  0  0  0  0  0  0  0  2  1  1 -1 -1 -1 -1 -1 -1 -1 -1  1  1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  1  2  1  0 -1  0  0  0  0  0 -1  1  1  0]
    [ 0  0  0  0  0  0  0  0  0  0  1  1  2  0  0  0  0  0  0  0 -1  1  0 -1]
    [ 0  0  0  0  0  0  0  0  0  0 -1  0  0  2  1  1  1  1  1  1  0  0  0  1]
    [ 0  0  0  0  0  0  0  0  0  0 -1 -1  0  1  2  1  1  1  1  1  0  0 -1  0]
    [ 0  0  0  0  0  0  0  0  0  0 -1  0  0  1  1  2  1  1  1  1  0  0  0  1]
    [ 0  0  0  0  0  0  0  0  0  0 -1  0  0  1  1  1  2  1  1  1  0  0 -1  1]
    [ 0  0  0  0  0  0  0  0  0  0 -1  0  0  1  1  1  1  2  1  1  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  0  0 -1  0  0  1  1  1  1  1  2  1  0  0  0  1]
    [ 0  0  0  0  0  0  0  0  0  0 -1  0  0  1  1  1  1  1  1  2  0  0  0  0]
    [ 1 -1  0  1  1  1  1  0  1  1 -1 -1 -1  0  0  0  0  0  0  0  4 -1  0  1]
    [ 1 -1 -1  0  0  0  1  0  0  1  1  1  1  0  0  0  0  0  0  0 -1  4  1  0]
    [ 0 -1 -1  1  1  1  1  1  1  1  1  1  0  0 -1  0 -1  0  0  0  0  1  4  1]
    [ 0 -1 -1  1  1  1  1  1  1  1 -1  0 -1  1  0  1  1  0  1  0  1  0  1  4]
>,
< A24
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  1  1  0  1  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 0  0  0  1  1  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 0  0  0  1  1  0 -1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 0  0  0  1  0  0  0  0 -1  0  0  0  0  0 -1  0  0  0  0 -1  0 -1  0  0)
    ( 1  0  0  0  1  0  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 1  0  0  0 -1  0  0  1  0  0 -1 -1  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 1  0  0  0 -1  0  0 -1  0  0 -1 -1  0  0  0  0  0  0  0  0  0  0 -1  0)
    ( 0  1  0  0  1  1  0  0  0  0  0  0  0 -1  0  1  0  0  0  0  0  0  1  0)
    ( 0  1  0  0  1  0  0  1  1  0  0  0  0  0  1  0  0  0  0  0  1  0  0  0)
    ( 1  1 -1  0  0  1  1  0  0  0  0 -1  0  0  0  0  0 -1  0  0  0  0  0  0)
    ( 1  0  1 -1  0  0  0  0  0  0  0 -1  0 -1  0  0  0  0  0  1  0  0 -1  0)
    ( 1  0 -1  1  0  0  0  0  0  0  0 -1  0  1  0  0  0  0  0  1  0  0 -1  0)
    ( 0  1  1  0  1  0 -1  0  0  0  0  0  0  0  1  0  0  0  1 -1  0  0  0  0)
    ( 0  1  1  0  1  0 -1  0  0  0  0  0  0  0 -1  0  0  0  1 -1  0  0  0  0)
    ( 0  0  1  0 -1  0  0 -1  0  1  0  0  0  0  1 -1  0  0  0  0  0  0  1  0)
    ( 1  1  1 -1  0  0  0  0  0  0 -1  0  0  0  1  0  0  0  0  0  0  0  1 -1)
    ( 1 -1  0  1  0  0  0  0 -1  0  1  0  0  0 -1  1  1  0  0  0  0  0  0  0)
    ( 0  1 -1  1  0  1  0  0  0  0  0 -1 -1  0  0  0  0  0  0  0 -1  0 -1  0)
    ( 0  1 -1 -1  0  1  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  1  0 -1  0)
    Inner Product Matrix:
    [ 2  0  1  1  1  1  1  1  1 -1 -1 -1 -1 -1 -1 -1  0  0  0 -1  1  0  0  0]
    [ 0  2  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0 -1  1  1  1  1]
    [ 1  0  2  1  1  1  1  1  1 -1 -1 -1 -1 -1 -1 -1  0  0  0 -1  1  1  1  1]
    [ 1  0  1  2  1  1  1  1  1 -1 -1 -1 -1 -1 -1 -1  0  0  0 -1  1  1  1  1]
    [ 1  0  1  1  2  1  1  1  1 -1 -1 -1 -1 -1 -1 -1  0  0  0 -1  1  1  1  1]
    [ 1  0  1  1  1  2  1  1  1 -1 -1 -1 -1 -1 -1 -1  0  0  0 -1  1  1  1  1]
    [ 1  0  1  1  1  1  2  1  1 -1 -1 -1 -1 -1 -1 -1  0  0  0 -1  1  1  1  1]
    [ 1  0  1  1  1  1  1  2  1 -1 -1 -1 -1 -1 -1 -1  0  0  0 -1  1  1  0  1]
    [ 1  0  1  1  1  1  1  1  2 -1 -1 -1 -1 -1 -1 -1  0  0  0 -1  1  1  1  1]
    [-1  0 -1 -1 -1 -1 -1 -1 -1  2  1  1  1  1  1  1  0  0  0  0  0 -1 -1 -1]
    [-1  1 -1 -1 -1 -1 -1 -1 -1  1  2  1  1  1  1  1  0  0  0  0  0  0  0  0]
    [-1  0 -1 -1 -1 -1 -1 -1 -1  1  1  2  1  1  1  1  1  1  1  0  0  0  0  0]
    [-1  0 -1 -1 -1 -1 -1 -1 -1  1  1  1  2  1  1  1  0  0  0  1 -1 -1 -1 -1]
    [-1  0 -1 -1 -1 -1 -1 -1 -1  1  1  1  1  2  1  1  0  0  0  1 -1 -1 -1 -1]
    [-1  0 -1 -1 -1 -1 -1 -1 -1  1  1  1  1  1  2  1  0  0  0  1 -1 -1 -1 -1]
    [-1  0 -1 -1 -1 -1 -1 -1 -1  1  1  1  1  1  1  2  0  0  0  1 -1 -1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  2  1  1 -1  1  1  1  1]
    [ 0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  1  2  1 -1  1  1  1  1]
    [ 0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  1  1  2 -1  1  1  1  1]
    [-1 -1 -1 -1 -1 -1 -1 -1 -1  0  0  0  1  1  1  1 -1 -1 -1  4 -3 -2 -2 -2]
    [ 1  1  1  1  1  1  1  1  1  0  0  0 -1 -1 -1 -1  1  1  1 -3  4  2  2  2]
    [ 0  1  1  1  1  1  1  1  1 -1  0  0 -1 -1 -1 -1  1  1  1 -2  2  4  3  3]
    [ 0  1  1  1  1  1  1  0  1 -1  0  0 -1 -1 -1 -1  1  1  1 -2  2  3  4  3]
    [ 0  1  1  1  1  1  1  1  1 -1  0  0 -1 -1 -1 -1  1  1  1 -2  2  3  3  4]
>,
< 3E8
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  0  0  0  0  1  0  1  0  1  0  0  0 -1  0  0  0  0  0  0  0  0  0  0)
    ( 1  0  0  0  0  1  0  1  0 -1  0  0  0 -1  0  0  0  0  0  0  0  0  0  0)
    ( 1  0  0  0  0  1  0 -1  0 -1  0  0  0 -1  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  1  0  0  0 -1 -1  0  0  0 -1  0  0  0  0  0  0  1  0  0)
    ( 0  0  0  1  1  0  0  0  0  0  0  0  0  1  0 -1  0  1  0  0  0  1  0  0)
    ( 0  0  0  1  0  1  0  0  0  0  0  0  0 -1 -1  1  0  0  0  0  1  0  0  0)
    ( 0  0  0  1  0 -1  0  0  0  0  0  0  0  1  1  1  0  0  0  0 -1  0  0  0)
    ( 0  0  0  1  0 -1  0  0  0  0  0  0  0  1 -1 -1  0  0  0  0 -1  0  0  0)
    ( 0  0  0  0  1  0  1  0  0  1  0  0  0  0  0  0  0  0  0  0  1 -1  1  0)
    ( 1  1  1  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0)
    ( 1  0  0 -1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0  0  0 -1  0 -1  0)
    ( 0  1  1  0  0  1  0 -1  0  0  0  0  0  0  0  1  0  0 -1  0  0  0 -1  0)
    ( 0  1  0  1  1  0  0  1  1  0  0  0  0  0  1  0  0  0  0  0  0  1  0  0)
    ( 0  1  0 -1  0  1  0  1  1  0  0  0  0  0  0  0  0  1  0  0  1  0  0  0)
    ( 0  0  1  1 -1  0  0  1  0  0  0  0  0  0  0  0 -1  0  0  0 -1  0 -1  0)
    ( 0  0  1  1  0  1  0  0  0  1  0  0  1  0  0  0  0  0  0  0  0  1 -1  0)
    ( 0  0  1  0  1  0  0  1  0  0  0  1  1  0  0  0  0  0  0  0  1  1  0  0)
    ( 1  0  0  1  1  1  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  1  1  0 -1)
    Inner Product Matrix:
    [ 2  1  1  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 1  2  1  0  0  0  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 1  1  2  1  1  0  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 1  0  1  2  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 1  0  1  1  2  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 1  0  0  1  1  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 1  1  1  1  1  1  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 1  1  1  1  1  1  1  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  2  0 -1  1  1  1  1 -1  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  0  2  0  1  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0 -1  0  2 -1 -1 -1 -1  1  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  1  1 -1  2  1  1  1 -1  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  1  0 -1  1  2  1  1 -1  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  1  0 -1  1  1  2  1  0  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  1  0 -1  1  1  1  2  0  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0 -1  0  1 -1 -1  0  0  2  0  0  0  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  2  1 -1 -1 -1 -1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  2 -1  0 -1 -1 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  2  1  1  1  1  1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  2  1  1  1  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  1  1  2  1  1  1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  1  1  1  2  1  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  1  1  1  1  2  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  1  0  1  0  0  2]
>,
< D16_E8
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0  0)
    ( 1  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  0  0  0  0)
    ( 1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0  0  0 -1  0  0  0  0  0)
    ( 1 -1  0  1  0  0  0  0 -1  0  0 -1  0  0  0  0  0  0 -1  0  0  0  0  0)
    ( 1 -1  0  0  0  1 -1  0  1  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0)
    ( 1  0  0  1  0  0  0  0  0  0  1  0  0  0 -1  0  0  0  0  1  0  1  0  0)
    ( 1  0  0  1  0  0  0  0  0  0  1  0  0  0 -1  0  0  0  0  1  0 -1  0  0)
    ( 0  1 -1  0  0  0  0  0  0  0  0  1  0  0  0  0  0  1  0  0  1  1  0  0)
    ( 0  0  0  1  1  0  0  0  0  1  0  0  0  0  1  0  0  0  0 -1  0  0  0  1)
    ( 1  1  1  1  0  0  0  0  0  1  0  0  0  0  0  1  0  0  0  0  1  0  0  0)
    ( 1  1  0  0 -1  0  0  1  0  0  1  0  0  0  0  1  0  0 -1  0  0  0  0  0)
    ( 1 -1 -1  0  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0)
    ( 1  0  1  1  1  0  0  0 -1  0 -1  0  0  1  0  0  0  0  0  0  0  0  0  0)
    ( 1  0 -1 -1  1  0  0  0  1  0 -1  0  0 -1  0  0  0  0  0  0  0  0  0  0)
    ( 1  1  1  1  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0)
    ( 1  1 -1  1  0 -1  0 -1  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0)
    ( 1  0  0  1  1 -1  0  0  0  1  0  1  0  0 -1  0  1  0  0  0  0  0  0  0)
    ( 1  0 -1  1 -1 -1  0  0  0  0  1 -1  1  0  0  0  0  0  0  0 -1  0  0  0)
    Inner Product Matrix:
    [ 2  0  0  0  1 -1  0 -1  1 -1 -1  1  1  1  0  0  0  0  0  0  0  0  0  0]
    [ 0  2  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0]
    [ 0  1  2  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0]
    [ 0  1  1  2  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 1  1  1  1  2  0  1 -1  1 -1 -1  1  1  1  0  0  0  0  0  0  0  0  0 -1]
    [-1  1  1  1  0  2  1  1 -1  1  1 -1 -1 -1  0  0  0  0  0  0  0  0  1  0]
    [ 0  1  1  1  1  1  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1]
    [-1  0  0  0 -1  1  0  2 -1  1  1 -1 -1 -1  0  0  0  0  0  0  0  0  0  0]
    [ 1  0  0  0  1 -1  0 -1  2 -1 -1  1  1  1  0  0  0  0  0  0  0  0  0  0]
    [-1  0  0  0 -1  1  0  1 -1  2  1 -1 -1 -1  0  0  0  0  0  0  0  0  1  1]
    [-1  0  0  0 -1  1  0  1 -1  1  2 -1 -1 -1  0  0  0  0  0  0  0  0  1  1]
    [ 1  0  0  0  1 -1  0 -1  1 -1 -1  2  1  1  0  0  0  0  0  0  0  0 -1  0]
    [ 1  0  0  0  1 -1  0 -1  1 -1 -1  1  2  1  0  0  0  0  0  0  0  0 -1 -1]
    [ 1  0  0  0  1 -1  0 -1  1 -1 -1  1  1  2  0  0  0  0  0  0  0  0 -1 -1]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  2  0  1  1  1  1  1  1  0  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  2  1  0  0 -1 -1 -1  0  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1  2  1  1  0  0  0  0  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  1  2  1  1  1  1  0  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  1  1  2  0  1  1  0  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  1  0  2  1  1  0  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  1  1  1  2  1  0  0]
    [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  1  1  1  1  2  0  0]
    [ 0  1  1  0  0  1  0  0  0  1  1 -1 -1 -1  0  0  0  0  0  0  0  0  4  2]
    [ 0  0  0  0 -1  0 -1  0  0  1  1  0 -1 -1  0  0  0  0  0  0  0  0  2  4]
>,
< D24
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  1  0 -1  0  0  1  0 -1  0  0  0  0 -1  0  0  0  0  0  0  0  0  1  0)
    ( 0  1  0 -1  0  0 -1  0 -1  0  0  0  0 -1  0  0  0  0  0  0  0  0 -1  0)
    ( 0  0  1  0  0  0 -1  0  0  0  0  1  0  0  1  0  0  0  0  0 -1  0 -1  0)
    ( 0  0  1  0  0  0 -1  0  0  0  0  1  0  0 -1  0  0  0  0  0 -1  0 -1  0)
    ( 0  0  1  0  0  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0  0 -1  0 -1  0)
    ( 1 -1 -1 -1  0  1  0  0  0  0  0 -1  0  0  0  0  0  0 -1  0  0  0  0  0)
    ( 1  0  0 -1  0 -1 -1  1  0  0  0  0  0  0  1  0  0  1  0  0  0  0  0  0)
    ( 0  1  0  0  0  1  1  0  0  1  0 -1  0  0  0  0  0 -1  0  0  0  0  1  0)
    ( 0  1  0  0  0 -1 -1  0  0 -1  0  1  0  0  0  0  0 -1  0  0  0  0 -1  0)
    ( 0  0  1 -1  0 -1  1  0 -1  0  0  0  0  0  0 -1  0  0  0  0  1  0  0  0)
    ( 1  0 -1  1 -1  0  0  0  0  0  1  0  0 -1  0  0  0  1  0  0  1  0  0  0)
    ( 1  0 -1 -1 -1  0  0  0  0  0 -1  0  0 -1  0  0  0  1  0  0  1  0  0  0)
    ( 0  1  1  1  0 -1  0  0  0  0  0  0  0  0  1  0  0  1  0  1  0  0 -1  0)
    ( 0  1  1 -1 -1  0  1  0  0  0  0  0  1 -1  0  0  0 -1  0  0  0  0  0  0)
    ( 1  1 -1  0  1  1  1  0 -1  0  0  0  0  0 -1  0  0  0  0  0  0  1  0  0)
    ( 1  0  1  1 -1  1  1  0  1  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  1)
    ( 1  0 -1  1  0 -1  1  0  1  0  0  1  0  0  0  0 -1  1  0  0  0  0  0  0)
    Inner Product Matrix:
    [ 2  1  1  1  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 1  2  1  1  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 1  1  2  1  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 1  1  1  2  1  1  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0]
    [ 1  1  1  1  2  0  1  1  1 -1  1  1  1  1 -1  1  1  1  1  1  1  1  0  0]
    [ 1  1  1  1  0  2  1  1  1  1 -1 -1 -1 -1  1 -1 -1 -1 -1 -1 -1 -1  1  1]
    [ 1  1  1  1  1  1  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1]
    [ 1  1  1  1  1  1  1  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1]
    [ 1  1  1  1  1  1  1  1  2  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1]
    [ 0  0  0  0 -1  1  0  0  0  2 -1 -1 -1 -1  1 -1 -1 -1 -1 -1 -1 -1  1  1]
    [ 0  0  0  0  1 -1  0  0  0 -1  2  1  1  1 -1  1  1  1  1  1  1  1  0  0]
    [ 0  0  0  0  1 -1  0  0  0 -1  1  2  1  1 -1  1  1  1  1  1  1  1  0  0]
    [ 0  0  0  0  1 -1  0  0  0 -1  1  1  2  1 -1  1  1  1  1  1  1  1  0  0]
    [ 0  0  0  0  1 -1  0  0  0 -1  1  1  1  2 -1  1  1  1  1  1  1  1  0  0]
    [ 0  0  0  0 -1  1  0  0  0  1 -1 -1 -1 -1  2 -1 -1 -1 -1 -1 -1 -1  1  1]
    [ 0  0  0  0  1 -1  0  0  0 -1  1  1  1  1 -1  2  1  1  1  1  1  1 -1  0]
    [ 0  0  0  0  1 -1  0  0  0 -1  1  1  1  1 -1  1  2  1  1  1  1  1 -1 -1]
    [ 0  0  0  0  1 -1  0  0  0 -1  1  1  1  1 -1  1  1  2  1  1  1  1 -1 -1]
    [ 0  0  0  0  1 -1  0  0  0 -1  1  1  1  1 -1  1  1  1  2  1  1  1  0  0]
    [ 0  0  0  0  1 -1  0  0  0 -1  1  1  1  1 -1  1  1  1  1  2  1  1 -1 -1]
    [ 0  0  0  0  1 -1  0  0  0 -1  1  1  1  1 -1  1  1  1  1  1  2  1  0  0]
    [ 0  0  0  0  1 -1  0  0  0 -1  1  1  1  1 -1  1  1  1  1  1  1  2 -1 -1]
    [ 0  0  0  0  0  1  1  1  1  1  0  0  0  0  1 -1 -1 -1  0 -1  0 -1  6  5]
    [ 0  0  0  0  0  1  1  1  1  1  0  0  0  0  1  0 -1 -1  0 -1  0 -1  5  6]
>,
< Leech
    Lattice of rank 24 and degree 24
    Determinant: 16777216
    Factored Determinant: 2^24
    Basis:
    ( 2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 0  0  0  0  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1 -1  1  0  0  0  0  0  0  0  1  0  0  0  0  0  0  1  0  0  0  0  0  0)
    ( 1 -1  1  0  0  0  0  0  0  0  1  0  0  0  0  0  0 -1  0  0  0  0  0  0)
    ( 1 -1 -1  0  0  0  0  0  0  0  1  0  0  0  0  0  0  1  0  0  0  0  0  0)
    ( 1 -1  0  0 -1  0  0  0  0  0  0  0  1  0  0  0  0  0 -1  0  0  0  0  0)
    ( 0  0  1  0 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0  0  0 -1  0  0  0)
    ( 1  0  1  1  0  0  0  0  0  0  0  0  0  0  0  0  1  0  1  0  0  0  0  1)
    ( 1  0 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  1  0  1  0  0  0  0 -1)
    ( 1  0 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0 -1)
    ( 0  1  1  0 -1  0  0  0  0  1  0  0  0  0  1  0  0  0  0  0  0 -1  0  0)
    ( 0  1  1  0 -1  0  0  0  0 -1  0  0  0  0  1  0  0  0  0  0  0 -1  0  0)
    ( 0  1  0  0  0  0  0  1  1  0  0 -1  0  0  0  0 -1 -1  0  0  0  0  0  0)
    ( 0  0  1 -1 -1  0  0 -1  0  0  0  0  0  0  0  0  0  0 -1  0  0  1  0  0)
    ( 0  0  1 -1 -1  0  0 -1  0  0  0  0  0  0  0  0  0  0 -1  0  0 -1  0  0)
    ( 0  0  0  1  1  0  1 -1  0  0  1  0  0  0  0  0  1  0  0  0  0  0  0  0)
    ( 1  0  1 -1 -1  1  0  0  0 -1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  0  1 -1 -1 -1  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0)
    ( 1  0  0 -1  1  0  0  1  0  0  0  0  0  0  0  0  0 -1  1 -1  0  0  0  0)
    ( 0  1  0  1 -1  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0 -1  0  1  1)
    ( 0  1  0 -1 -1  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  1  0  1  1)
    ( 1  1  1 -1  0  0  0  0  0  0  0  0  0 -1  1 -1  0  0 -1  0  0  0  0  0)
    Inner Product Matrix:
    [ 8  4  4  4  4  4  4  2  4  4  4  2  4  2  2  2  4  2  2  2  0  0  0 -3]
    [ 4  4  2  2  2  2  2  2  2  2  2  2  2  2  1  1  2  1  1  2  1  0  0 -1]
    [ 4  2  4  2  2  2  2  2  2  2  2  2  2  1  2  1  2  2  1  1  1  0  0 -1]
    [ 4  2  2  4  2  2  2  2  2  2  2  2  2  1  1  2  2  1  2  1  1  0  0 -1]
    [ 4  2  2  2  4  2  2  2  2  2  2  1  2  2  2  2  2  2  2  2  1  0  0 -1]
    [ 4  2  2  2  2  4  2  2  2  2  2  1  2  2  1  1  2  1  2  1  0  0  0 -1]
    [ 4  2  2  2  2  2  4  2  2  2  2  1  2  1  2  1  2  1  1  2  0  0  0 -1]
    [ 2  2  2  2  2  2  2  4  1  1  1  2  1  2  2  2  1  2  2  2  2  0  0  1]
    [ 4  2  2  2  2  2  2  1  4  2  2  2  2  2  2  2  2  2  2  2  1  1  1 -1]
    [ 4  2  2  2  2  2  2  1  2  4  2  2  2  2  1  1  2  2  1  1  0  1  0 -1]
    [ 4  2  2  2  2  2  2  1  2  2  4  2  2  1  2  1  2  1  2  1  0  0  1 -1]
    [ 2  2  2  2  1  1  1  2  2  2  2  4  1  2  2  2  1  2  2  2  2  1  1  1]
    [ 4  2  2  2  2  2  2  1  2  2  2  1  4  2  2  2  2  1  1  1  1  1  1 -1]
    [ 2  2  1  1  2  2  1  2  2  2  1  2  2  4  2  2  1  2  2  2  2  2  1  1]
    [ 2  1  2  1  2  1  2  2  2  1  2  2  2  2  4  2  1  2  2  2  2  1  2  1]
    [ 2  1  1  2  2  1  1  2  2  1  1  2  2  2  2  4  1  2  2  2  2  1  1  1]
    [ 4  2  2  2  2  2  2  1  2  2  2  1  2  1  1  1  4  2  2  2  1  1  1 -1]
    [ 2  1  2  1  2  1  1  2  2  2  1  2  1  2  2  2  2  4  2  2  2  2  1  1]
    [ 2  1  1  2  2  2  1  2  2  1  2  2  1  2  2  2  2  2  4  2  2  1  2  1]
    [ 2  2  1  1  2  1  2  2  2  1  1  2  1  2  2  2  2  2  2  4  2  1  1  1]
    [ 0  1  1  1  1  0  0  2  1  0  0  2  1  2  2  2  1  2  2  2  4  2  2  2]
    [ 0  0  0  0  0  0  0  0  1  1  0  1  1  2  1  1  1  2  1  1  2  4  2  2]
    [ 0  0  0  0  0  0  0  0  1  0  1  1  1  1  2  1  1  1  2  1  2  2  4  2]
    [-3 -1 -1 -1 -1 -1 -1  1 -1 -1 -1  1 -1  1  1  1 -1  1  1  1  2  2  2  4]
>
